A space-time high-order implicit shock tracking method for shock-dominated unsteady flows

High-order implicit shock tracking (fitting) is a class of high-order, optimization-based numerical methods to approximate solutions of conservation laws with non-smooth features by aligning elements of the computational mesh with non-smooth features. This ensures the non-smooth features are perfectly represented by inter-element jumps and high-order basis functions approximate smooth regions of the solution without nonlinear stabilization, which leads to accurate approximations on traditionally coarse meshes. In this work, we extend implicit shock tracking to time-dependent problems using a slab-based space-time approach. This is achieved by reformulating a time-dependent conservation law as a steady conservation law in one higher dimension and applying existing implicit shock tracking techniques. To avoid computations over the entire time domain and unstructured mesh generation in higher dimensions, we introduce a general procedure to generate conforming, simplex-only meshes of space-time slabs in such a way that preserves features (e.g., curved elements, refinement regions) from previous time slabs. The use of space-time slabs also simplifies the shock tracking problem by reducing temporal complexity. Several practical adaptations of the implicit shock tracking solvers are developed for the space-time setting including 1) a self-adjusting temporal boundary, 2) nondimensionalization of a space-time slab, 3) adaptive mesh refinement, and 4) shock boundary conditions, which lead to accurate solutions on coarse space-time grids, even for problem with complex flow features such as curved shocks, shock formation, shock-shock and shock-boundary interaction, and triple points.

==> _jl/extract.jl <==

using Talon
matlab()
mat"addpath('/Users/mzahr/_code/CaMO/mCaMOtk/mCaMOtk/_graphics')"
mat"close all"

## Plot mesh, extruded mesh ##

# Create mesh
#msh0 = umesh_polyg1(Float64)
msh0 = polytrimesh_weirdpolyg0(; hmin=0.01, pdeg=2)
f(x) = SA[x[1]+0.4*x[2]*(1-x[2]), x[2]]
msh0.xcg .= [f(xk) for xk in msh0.xcg]

# Create extruded mesh
Δt = 0.5
msh1 = extrude(msh0, 0, Δt)

# Visualize (2D)
visualize(msh0)
mat"print_axes_pubqual(gca, 'extract2d', true);"

# Visualize (3D)
visualize(msh1)
mat"set(gca, 'view', [16.290119331053237,53.947446459208159]);"
mat"print_axes_pubqual(gca, 'extract3d', true);"


==> _jl/extrusion.jl <==

using Talon
matlab()
mat"addpath('/Users/mzahr/_code/CaMO/mCaMOtk/mCaMOtk/_graphics')"
mat"close all"

## Plot one triange, extrude ##

# Create mesh of triangle
xcg = [
        SA[0.0, 0.0],
        SA[0.5, 0.15],
        SA[1.0, 0.7],
        SA[-0.3, 0.5],
        SA[0.3, 0.75],
        SA[-0.25, 1.2]
    ]
e2n = Dict(Triangle => reshape(collect(1:6), :, 1))
bnd2gf = Dict(:one => Dict(Line => [1,2,3]))
msh0 =  UMesh(xcg, e2n; bnd2gf)

# Extrude
Δt = 0.7
msh1 = extrude(msh0, 0, Δt)

# Visualize (2D)
visualize(msh0)
#mat"quiver(zeros(2,1),zeros(2,1),[1;0],[0;1.2],'k','linewidth',2);"
mat"print_axes_pubqual(gca, 'extrusion2d', true);"

# Visualize (3D)
visualize(msh1)
#mat"quiver3(zeros(2,1),zeros(2,1),zeros(2,1),[1;0],[0;1.3],[0;0],'k','linewidth',2);"
#mat"quiver3(0,0,0,0,0,1,'b','linewidth',2);"
mat"set(gca, 'view', [20.626269246857042,64.162336832100422]);"
mat"print_axes_pubqual(gca, 'extrusion3d', true);"


==> _jl/nondim.jl <==

using Talon
matlab()
mat"addpath('/Users/mzahr/_code/CaMO/mCaMOtk/mCaMOtk/_graphics')"
mat"close all"

## Plot one triange, extrude ##

# Create mesh of triangle
T = Float64
xcg = [ SA[s] for s in range(0.0, 10.0, step=0.5)]
e2n = Dict(Line => vcat(collect(1:10)', collect(2:11)'))
bnd2gf = Dict(:one => Dict(Point => [1, 11]))
msh0 =  UMesh(xcg, e2n; bnd2gf)

# Extrude
splt = Dict(SplitPolyhedra(T, Quadrilateral, 2) => collect(1:10))
msh1 = extrude(msh0, 0, 0.25)
msh1, _ = split(msh1, splt)
msh2 = extrude(msh0, 0, 2.5)
msh2, _ = split(msh2, splt)
msh3 = extrude(msh0, 0, 1.0)
msh3, _ = split(msh3, splt)

# Visualize
visualize(msh1)
mat"print_axes_pubqual(gca, 'timescale0', true);"
visualize(msh2)
mat"print_axes_pubqual(gca, 'timescale1', true);"
visualize(msh3)
mat"print_axes_pubqual(gca, 'timescale2', true);"


==> _jl/plt_extruded_domain.jl <==
### plot entire domain

msh_spat = umesh_polyg1(Float64)

Δt = 0.05
#msh = extrude(msh_spat, 0, Δt, 1;)

visualize(msh;)


T = Float64
splt0 = SplitPolyhedra(T, Triangle, 0);
splt1 = SplitPolyhedra(T, Quadrilateral, 2);
splt = Dict(splt0 => [4], splt1 => [1, 2]);
#splt = Dict(splt1 => [1, 2])
msh, _ = split(msh_spat, splt);
#splt = Dict(splt0 => [1,2,3])
#[12, 13, 14, 15]
#msh, _ = split(msh, splt)

msh = extrude(msh, 0, Δt, 1;)

visualize(msh;)

### plot one triangle and extrude
# Connectivity

xcg = [
        SA[0.0, 0.0],
        SA[0.5, 0.15],
        SA[1.0, 0.7],
        SA[-0.3, 0.5],
        SA[0.3, 0.75],
        SA[-0.25, 1.2]
    ]

e2n = Dict(Triangle => reshape(collect(1:6), :, 1))

bnd2gf = Dict(
        :one => Dict(Line => [1,2,3]),
    )

msh000 =  UMesh(xcg, e2n; bnd2gf)

Δt = 0.025

msh0000 = extrude(msh000, 0, Δt, 1;)

visualize(msh0000;)


==> _jl/split_prism.jl <==

using Revise
using Talon
matlab()
mat"addpath('/Users/mzahr/_code/CaMO/mCaMOtk/mCaMOtk/_graphics')"
mat"close all"

T = Float64
function mesh_polyhedra(K, pdeg=1)
    dist = UniformMltdimDistribution
    ref = polydeg2ref(dist, K, pdeg)
    xcg = collect(dist(T, K, ref))
    e2n = Dict(K => reshape(collect(1:length(xcg)), :, 1))
    f2g = faces_asdict(K)
    gf2ef = Dict{Polyhedra,Vector{GlobalFace}}()
    for Kf in keys(f2g) 
        gf2ef[Kf] = [GlobalFace((K, 1, fc), (Abyss, 0, 0)) for fc in f2g[Kf]]
    end 
    return UMesh(xcg, e2n; gf2ef)
end

## 2D diagonal split ##
msh0 = mesh_polyhedra(Quadrilateral)
splt = Dict(SplitPolyhedra(T, Quadrilateral, 0) => [1])
msh1, _ = split(msh0, splt)
visualize(msh1)
mat"print_axes_pubqual(gca, 'split_prism2d_diag0', true);"

msh0 = mesh_polyhedra(Quadrilateral)
splt = Dict(SplitPolyhedra(T, Quadrilateral, 1) => [1])
msh1, _ = split(msh0, splt)
visualize(msh1)
mat"print_axes_pubqual(gca, 'split_prism2d_diag1', true);"

## 2D recursive split ##
msh0 = mesh_polyhedra(Quadrilateral)
splt = Dict(SplitPolyhedra(T, Quadrilateral, 2) => [1])
msh1, _ = split(msh0, splt)
visualize(msh1)
mat"print_axes_pubqual(gca, 'split_prism2d_recur', true);"

## 3D recursive split ##
msh0 = mesh_polyhedra(TriPrism)
splt = Dict(SplitPolyhedra(T, TriPrism, 0) => [1])
msh1, _ = split(msh0, splt)
for k in 1:size(msh1.e2n[Tetrahedron],2)
    xe = msh1.xcg[msh1.e2n[Tetrahedron][:,k]]
    msh2 = UMesh(xe, Dict(Tetrahedron => reshape(collect(1:4), :, 1)))
    plt = visualize(msh0; plt_elems=false, pltsty_edge=["k-", "linewidth", 2])
    visualize!(plt, msh2)
    mat"set(gca, 'view', [16.726423357664231,26.908029197080303]);"
    mat"print_axes_pubqual(gca, sprintf('split_prism3d_recur%.2d', $k), true);"
end


==> _jl/split_simplex.jl <==

using Revise
using Talon
matlab()
mat"addpath('/Users/mzahr/_code/CaMO/mCaMOtk/mCaMOtk/_graphics')"
mat"close all"

T = Float64
function mesh_polyhedra(K, pdeg=1)
    dist = UniformMltdimDistribution
    ref = polydeg2ref(dist, K, pdeg)
    xcg = collect(dist(T, K, ref))
    e2n = Dict(K => reshape(collect(1:length(xcg)), :, 1))
    f2g = faces_asdict(K)
    gf2ef = Dict{Polyhedra,Vector{GlobalFace}}()
    for Kf in keys(f2g) 
        gf2ef[Kf] = [GlobalFace((K, 1, fc), (Abyss, 0, 0)) for fc in f2g[Kf]]
    end 
    return UMesh(xcg, e2n; gf2ef)
end

## 2D uniform refinement ##
msh0 = mesh_polyhedra(Triangle)
splt = Dict(SplitPolyhedra(T, Triangle, 0) => [1])
msh1, _ = split(msh0, splt)
visualize(msh1)
mat"print_axes_pubqual(gca, 'split_simplex2d_unif', true);"

## 2D edge split ##
msh0 = mesh_polyhedra(Triangle)
splt = Dict(SplitPolyhedra(T, Triangle, 4) => [1])
msh1, _ = split(msh0, splt)
visualize(msh1)
mat"print_axes_pubqual(gca, 'split_simplex2d_edge', true);"

## 3D edge split ##
msh0 = mesh_polyhedra(Tetrahedron)
splt = Dict(SplitPolyhedra(T, Tetrahedron, 2) => [1])
msh1, _ = split(msh0, splt)
plt = visualize(msh0; plt_elems=false, pltsty_edge=["k-", "linewidth", 2])
visualize!(plt, msh1; plt_elems=false)
mat"set(gca, 'view', [16.726423357664231,26.908029197080303]);"
mat"print_axes_pubqual(gca, 'split_simplex3d_edge', true);"


==> _py/meshop.py <==
import numpy as np
  
from pytikz.pltobj import Figure, Axes, Line, Node, Draw
from pytikz.predef import dot, circle
from pytikz.sys_core import write_tex, cleanup_compile

from pytikz.lib.unstrct_msh_util import plt_msh_nodes, plt_msh_node_numbers, \
                                        plt_msh_edges, plt_msh2d_elements

from pyCaMOtk.poly_onedim import eval_poly_nodal_onedim_lagr
from pyCaMOtk.geom_mltdim import create_geom_mltdim_hcube, \
                                 create_geom_mltdim_simp

porder = 2
dsty = [['solid', 'ultra thick', 'red'],
       ['solid', 'ultra thick', 'green'],
       ['solid', 'ultra thick', 'black']]

# Create element nodes
zk, _, _, d2n, f2n, _ = create_geom_mltdim_simp(2, porder, ndist0='unif')
zk0 = np.linspace(0.0, 1.0, porder+1)[None, :]
zk1, _, _, _, f2n1, _ = create_geom_mltdim_simp(2, 1, ndist0='unif')
ze = np.array([[0, 0.5, 1.0, -0.125, 0.375, -0.25],
               [0, 0.35, 0.7, 0.6, 0.95, 1.2]])
xe = np.array([[0, 0.5, 1.0, -0.3, 0.3, -0.25],
               [0, 0.15, 0.7, 0.5, 0.75, 1.2]])

# Create refinement lines
zl0 = np.array([[0.5, 0.5, 0.0, 0.5],
                [0.0, 0.5, 0.5, 0.0]])
zl1 = np.array([[0.5, -0.125, 0.375, 0.5],
                [0.35, 0.6, 0.95, 0.35]])

s = np.linspace(0.0, 1.0, 100)
Q = eval_poly_nodal_onedim_lagr(zk0[0,:], s)
Q = Q[:, 0, :]
xl0 = np.matmul(np.array([[-0.3, 0.0, 0.3], [0.5, 0.575, 0.75]]), Q)
xl1 = np.matmul(np.array([[-0.3, 0.08125, 0.5], [0.5, 0.275, 0.15]]), Q)
xl2 = np.matmul(np.array([[0.3, 0.35625, 0.5], [0.75, 0.425, 0.15]]), Q)

# Create figure
fig = Figure()
ax  = Axes('axis', 'axis equal image', 'axis lines=none',
           xmin=-1, xmax=6, ymin=-3, ymax=3,
           width='1.1\\textwidth',
           parent=fig)

# \Omega_\square
plt_msh_edges(ax, zk1, f2n1)
plt_msh2d_elements(ax, 'simp', zk1[:,:,None], f2n1)
Line(zl0[0, :], zl0[1, :], 'black', 'solid', parent=ax)
Draw([1.1, 1.4], [0, 0], [],
     '->', '>=latex', cs='axis cs', parent=ax)
Draw([0, 0], [1.1, 1.4], [],
     '->', '>=latex', cs='axis cs', parent=ax)
Node('$\\xi_1$', [1.4, 0], 'axis cs', 'right',
     inner_sep='4pt', color='black', parent=ax)
Node('$\\xi_2$', [0, 1.4], 'axis cs', 'above',
     inner_sep='4pt', color='black', parent=ax)
Node('$\Omega_\square$', [0.4, 0.0], 'axis cs', 'below', inner_sep='8pt',
     color='black', parent=ax)

# \Omega_e
ze[0, :] += 4
zl1[0, :] += 4
plt_msh_edges(ax, ze, f2n)
plt_msh2d_elements(ax, 'simp', ze[:,:,None], f2n)
Line(zl1[0, :], zl1[1, :], 'black', 'solid', parent=ax)
Node('$\\bar{K}$', [4.5, 0.25], 'axis cs', 'right', inner_sep='8pt',
     color='black', parent=ax)
Draw([3.7, 4], [-0.3, -0.3], [],
     '->', '>=latex', cs='axis cs', parent=ax)
Draw([3.7, 3.7], [-0.3, 0], [],
     '->', '>=latex', cs='axis cs', parent=ax)
Node('$\\bar{z}_1$', [4, -0.3], 'axis cs', 'right',
     inner_sep='4pt', color='black', parent=ax)
Node('$\\bar{z}_2$', [3.7, 0], 'axis cs', 'above',
     inner_sep='4pt', color='black', parent=ax)

# \Omega_e
xe[0, :] += 2
xl0[0, :] += 2
xl1[0, :] += 2
xl2[0, :] += 2
xe[1, :] -= 2
xl0[1, :] -= 2
xl1[1, :] -= 2
xl2[1, :] -= 2
plt_msh_edges(ax, xe, f2n)
plt_msh2d_elements(ax, 'simp', xe[:,:,None], f2n)
Line(xl0[0, :], xl0[1, :], 'black', 'solid', parent=ax)
Line(xl1[0, :], xl1[1, :], 'black', 'solid', parent=ax)
Line(xl2[0, :], xl2[1, :], 'black', 'solid', parent=ax)
Draw([1.7, 2], [-2.3, -2.3], [],
     '->', '>=latex', cs='axis cs', parent=ax)
Draw([1.7, 1.7], [-2.3, -2], [],
     '->', '>=latex', cs='axis cs', parent=ax)
Node('$z_1$', [2, -2.3], 'axis cs', 'right',
     inner_sep='4pt', color='black', parent=ax)
Node('$z_2$', [1.7, -2], 'axis cs', 'above',
     inner_sep='4pt', color='black', parent=ax)

# \Gamma_\square -> \Omega_\square
Node('$\Ycal_{\\bar{K}}$', [2.5, 0.6], 'axis cs', 'above', inner_sep='8pt',
     color='black', parent=ax)
Draw([2.1, 2.9], [0.6, 0.6], [], '->', '>=latex', cs='axis cs',
     color='black', parent=ax)

# \Gamma_\square -> \Omega_e
Node('$\left.\Gcal\\right|_{\\bar{K}} \circ \Ycal_{\\bar{K}}$', [1.21, -0.40], 'axis cs', 'right', inner_sep='8pt',
     color='black', parent=ax)
Draw([0.96, 1.46], [-0.24, -0.74], [], '->', '>=latex', cs='axis cs',
     color='black', parent=ax)

# \Omega_\square <-> \Omega_e
Node('$\left.\Gcal\\right|_{\\bar{K}}$', [3.4, -0.33], 'axis cs', 'left', inner_sep='8pt',
     color='black', parent=ax)
Draw([3.5, 3.0], [-0.3, -0.5-0.3], [], '->', '>=latex', cs='axis cs',
     color='black', parent=ax)

# Write files, compile, and view
write_tex(fig, fname_prefix='meshop', view=True)
cleanup_compile('meshop')










## \Gamma_\square
#Line(zk0[0, :], 0.5+0*zk0[0, :], 'gray', 'ultra thick', parent=ax)
#Line(zk0[0, :], 0.5+0*zk0[0, :], 'blue', 'only marks', circle, parent=ax)
#Draw([1.1, 1.4], [0.5, 0.5], [], '->', '>=latex', cs='axis cs', parent=ax)
#Node('$r_1$', [1.4, 0.5], 'axis cs', 'right',
#     inner_sep='4pt', color='black', parent=ax)
#Node('$\Gamma_\square$', [0.5, 0.5], 'axis cs', 'below', inner_sep='8pt',
#     color='black', parent=ax)
#
## \Gamma_\square -> \Omega_\square
#Node('$\gamma_f$', [2.5, 0.8], 'axis cs', 'above', inner_sep='8pt',
#     color='black', parent=ax)
#Draw([2.1, 2.9], [0.8, 0.8], [], '->', '>=latex', cs='axis cs',
#     color='black', parent=ax)
#Draw([2.1, 2.9], [0.6, 0.6], [], '->', '>=latex', cs='axis cs',
#     color='green', parent=ax)
#Draw([2.1, 2.9], [0.4, 0.4], [], '->', '>=latex', cs='axis cs',
#     color='red', parent=ax)
#
## \Gamma_\square -> \Omega_e
#Node('$\Fcal_{ef}$', [1.25, -0.1], 'axis cs', 'right', inner_sep='8pt',
#     color='black', parent=ax)
#Draw([1.0, 1.5], [0, -0.5], [], '->', '>=latex', cs='axis cs',
#     color='black', parent=ax)
#Draw([0.86, 1.36], [-0.14, -0.64], [], '->', '>=latex', cs='axis cs',
#     color='green', parent=ax)
#Draw([0.72, 1.22], [-0.28, -0.78], [], '->', '>=latex', cs='axis cs',
#     color='red', parent=ax)
#
## \Omega_\square
#zk[0, :] += 4
#zk1[0, :] += 4
#plt_msh_edges(ax, zk1, f2n1, sty=dsty)
##plt_msh2d_elements(ax, 'simp', zk1, f2n1)
#Line(zk[0, :], zk[1, :], 'blue', 'only marks', circle, parent=ax)
#Draw([5.1, 5.4], [0, 0], [],
#     '->', '>=latex', cs='axis cs', parent=ax)
#Draw([4, 4], [1.1, 1.4], [],
#     '->', '>=latex', cs='axis cs', parent=ax)
#Node('$\\xi_1$', [5.4, 0], 'axis cs', 'right',
#     inner_sep='4pt', color='black', parent=ax)
#Node('$\\xi_2$', [4, 1.4], 'axis cs', 'above',
#     inner_sep='4pt', color='black', parent=ax)
#Node('$\Omega_\square$', [4.5, 0], 'axis cs', 'below', inner_sep='8pt',
#     color='black', parent=ax)
#
## \Omega_\square <-> \Omega_e
#Node('$\Gcal_e$', [3.5, -0.35], 'axis cs', 'left', inner_sep='8pt',
#     color='black', parent=ax)
#Draw([3.8, 3.3], [-0.25, -0.5-0.25], [], '->', '>=latex', cs='axis cs',
#     color='gray', parent=ax)
#Draw([3.44, 3.94], [-0.64-0.25, -0.14-0.25], [], '->', '>=latex', cs='axis cs',
#     color='gray', parent=ax)
#Node('$\Gcal_e^{-1}$', [3.44, -0.64-0.25], 'axis cs', 'right', inner_sep='8pt',
#     color='black', parent=ax)
#
## \Omega_e
#xe[0, :] += 2
#xe[1, :] -= 2
#plt_msh_edges(ax, xe, f2n, sty=dsty)
##plt_msh2d_elements(ax, 'simp', xe, f2n)
#Line(xe[0, :], xe[1, :], 'blue', 'only marks', circle, parent=ax)
#Node('$\Omega_e$', [2.5, -2], 'axis cs', 'right', inner_sep='8pt',
#     color='black', parent=ax)
#Draw([1.7, 2], [-2.3, -2.3], [],
#     '->', '>=latex', cs='axis cs', parent=ax)
#Draw([1.7, 1.7], [-2.3, -2], [],
#     '->', '>=latex', cs='axis cs', parent=ax)
#Node('$x_1$', [2, -2.3], 'axis cs', 'right',
#     inner_sep='4pt', color='black', parent=ax)
#Node('$x_2$', [1.7, -2], 'axis cs', 'above',
#     inner_sep='4pt', color='black', parent=ax)
#
## Write files, compile, and view
#write_tex(fig, fname_prefix='transf-tri-p2', view=True)
#cleanup_compile('transf-tri-p2')


==> _py/plot_domain_trans.py <==
import numpy as np
  
from pytikz.pltobj import Figure, Groupplot, Axes, Line, Graphics, Draw, Node
from pytikz.sys_core import write_tex, cleanup_compile
from pytikz.style import Linestyle


# Create mesh and axes
fig = Figure()
grpsty = '{group size = 1 by 1, horizontal sep = 0.05cm, vertical sep = 0.8cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig,
                    title_style='{at={(current bounding box.north west)}, anchor=west}')

ax0 = Axes('axis', 'axis equal image',
        width='0.9\\textwidth',
		   xticklabels='{''}', yticklabels='{''}',
           xmin=0, xmax=10, ymin=0, ymax=4, parent=grpplot)
#xtick='{''}', ytick='{''}',

# Import PNG
Graphics('_img/domain_transformations_1.png', [0, 10], [0, 4], parent=ax0)
Node('$\mathcal{K}_0$', [1, 2.25], parent=ax0)
Node('$\\bar{\Omega}$', [5, 3.65], parent=ax0)
Node('$\Omega$', [8.25, 3.65], parent=ax0)

Node('$\mathcal{\\bar{K}}$', [5, 2.4], parent=ax0)
Node('$\mathcal{K}$', [8.6, 2.4], parent=ax0)



Node('$\\xi$', [0.5, 0.25], parent=ax0)
Node('$\\bar{x}$', [3.9, 0.25], parent=ax0)
Node('$x$', [7.6, 0.25], parent=ax0)

Node('$\mathcal{Y}$', [3.33, 3.33], parent=ax0)
Node('$\mathcal{G}$', [6.66, 3.33], parent=ax0)



# Write Tikz files, compile TeX
fname_prefix='_py/domain_transf'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)


import sys
sys.exit()




==> _py/plot_extrusion.py <==
import numpy as np
  
from pytikz.pltobj import Figure, Groupplot, Axes, Line, Graphics, Draw, Node
from pytikz.sys_core import write_tex, cleanup_compile
from pytikz.style import Linestyle


## extruded simplex

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 2 by 1, horizontal sep = 1cm, vertical sep = 0.2cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig, title_style='{at={(current bounding box.north)}, anchor=west}')

ax0 = Axes('axis', 'axis equal image', axis_lines='none',
           width='0.45\\textwidth',
           xmin=0, xmax=1, ymin=0, ymax=1,
           ytick='{0, 1/6}', yticklabels='{,,}', xticklabels='{,,}', parent=grpplot)
ax1 = Axes('axis', 'axis equal image', axis_lines='none',
           width='0.45\\textwidth',
           xmin=0, xmax=1, ymin=0, ymax=1, xticklabels='{,,}',  yticklabels='{,,}',  parent=grpplot)


# Plot domain
def yfcn(x):
    return 0*x
x0 = np.linspace(0, 0, 5)
x = np.concatenate((x0, x0[::-1]))
y = np.concatenate((yfcn(x0), yfcn(x0[::-1])))

# Import PNG

Graphics('_img/elem_extrusion_ndim2_base', [0, 1], [0, 1], parent=ax0)
Node('$(x_1)$', [0.2, 0.65], parent=ax0)
Node('$(x_2)$', [0.35, 0.25], parent=ax0)
Node('$(x_3)$', [0.85, 0.425], parent=ax0)


Graphics('_img/elem_extrusion_ndim2_to3', [0, 1], [0, 1], parent=ax1)
Node('$(x_1, t_i)$', [0.1, 0.34], parent=ax1)
Node('$(x_2, t_i)$', [0.35, 0.05], parent=ax1)
Node('$(x_3, t_i)$', [0.8, 0.1], parent=ax1)
Node('$(x_1, t_f)$', [0.2, 0.85], parent=ax1)
Node('$(x_2, t_f)$', [0.45, 0.6], parent=ax1)
Node('$(x_3, t_f)$', [0.85, 0.7], parent=ax1)









#Node('$x_1$', [0.25, 0.6], parent=ax0)
#Node('$x_2$', [0.75, 0.6], parent=ax0)
#Node('$\partial \Omega_1$', [0.25, 0.4], parent=ax0)
#Node('$\partial \Omega_2$', [0.75, 0.4], parent=ax0)
#Node('$\Omega_x$', [0.5, 0.55], parent=ax0)

#Graphics('_img/labeled_2D_wedge', [0, 1], [0, 1], parent=ax1)
#Node('$\Omega^b$', [0.485, 0.485], parent=ax1)
#Node('$\partial \Omega^b_{\hat{t}_f}$', [0.485, 0.8], parent=ax1)
#Node('$\partial \Omega^b_{\hat{t}_i}$', [0.485, 0.15], parent=ax1)


#Node('$x$', [0, 0.5], parent=ax0)


# Write Tikz files, compile TeX
fname_prefix='_py/extrusion_figs'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)


import sys
sys.exit()




==> _py/plot_iburg2d_bullet_2.py <==
import numpy as np
  
from pytikz.pltobj import Figure, Groupplot, Axes, Line, Graphics, Draw, Node
from pytikz.sys_core import write_tex, cleanup_compile
from pytikz.style import Linestyle

## Stenosis: mesh, CFD, MRI

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 3 by 2, horizontal sep = 0.05cm, vertical sep = 0.5cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig,
                    title_style='{at={(current bounding box.north west)}, anchor=west}')

ax0 = Axes('axis', 'axis equal image',
        width='0.4\\textwidth',
           xticklabels='{''}', yticklabels='{''}',
           ylabel='{''}', xlabel='{''}',
           xmin=-1, xmax=1, ymin=0, ymax=1.5, parent=grpplot)
ax1 = Axes('axis', 'axis equal image',
        width='0.4\\textwidth',
           xticklabels='{''}', yticklabels='{''}',
           xmin=-1, xmax=1, ymin=0, ymax=1.5, parent=grpplot)
ax2 = Axes('axis', 'axis equal image',
        width='0.4\\textwidth',
           xticklabels='{''}', yticklabels='{''}',
           ylabel='{''}', xlabel='{''}',
           xmin=-1, xmax=1, ymin=0, ymax=1.5, parent=grpplot)
ax3 = Axes('axis', 'axis equal image',
        width='0.4\\textwidth',
           xticklabels='{''}', yticklabels='{''}',
           ylabel='{''}', xlabel='{''}',
           xmin=-1, xmax=1, ymin=0, ymax=1.5, parent=grpplot)
ax4 = Axes('axis', 'axis equal image',
        width='0.4\\textwidth',
           xticklabels='{''}', yticklabels='{''}',
           ylabel='{''}', xlabel='{''}',
           xmin=-1, xmax=1, ymin=0, ymax=1.5, parent=grpplot)
ax5 = Axes('axis', 'axis equal image',
        width='0.4\\textwidth',
           xticklabels='{''}', yticklabels='{''}',
           ylabel='{''}', xlabel='{''}',
           xmin=-1, xmax=1, ymin=0, ymax=1.5, parent=grpplot)


# Import PNG
Graphics('_img/full_domainiburg1v2d_sptm_nel4p2q2_slab_slab1_of_3.png', [-1, 1], [0, 1.5], parent=ax0)
Graphics('_img/full_domainiburg1v2d_sptm_nel4p2q2_slab_slab2_of_3.png', [-1, 1], [0, 1.5], parent=ax1)
Graphics('_img/full_domainiburg1v2d_sptm_nel4p2q2_slab_slab3_of_3.png', [-1, 1], [0, 1.5], parent=ax2)
Graphics('_img/shock_extracted_iburg1v2d_sptm_nel4p2q2_slab_slab1_of_3.png', [-1, 1], [0, 1.5], parent=ax3)
Graphics('_img/shock_extracted_iburg1v2d_sptm_nel4p2q2_slab_slab2_of_3.png', [-1, 1], [0, 1.5], parent=ax4)
Graphics('_img/shock_extracted_iburg1v2d_sptm_nel4p2q2_slab_slab3_of_3.png', [-1, 1], [0, 1.5], parent=ax5)


# Write Tikz files, compile TeX
fname_prefix='_py/iburg2d_bullet_slabs1_thru_3_v2'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)


import sys
sys.exit()




==> _py/plot_iburg_3d_bullet.py <==
import numpy as np
  
from pytikz.pltobj import Figure, Groupplot, Axes, Line, Graphics, Draw, Node
from pytikz.sys_core import write_tex, cleanup_compile
from pytikz.style import Linestyle

## Stenosis: mesh, CFD, MRI

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 2 by 2, horizontal sep = 0.05cm, vertical sep = 0.8cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig,
                    title_style='{at={(current bounding box.north west)}, anchor=west}')

ax0 = Axes('axis', 'axis equal image',
        width='0.59\\textwidth',
           xtick='{0, 1}', ytick='{0, 1}',
           xticklabels='{''}', yticklabels='{''}',
           xmin=0, xmax=1, ymin=0, ymax=1, parent=grpplot)
ax1 = Axes('axis', 'axis equal image',
        width='0.59\\textwidth',
           xtick='{0, 1}', ytick='{0, 1}',
           xticklabels='{''}', yticklabels='{''}',
           xmin=0, xmax=1, ymin=0, ymax=1, parent=grpplot)
ax2 = Axes('axis', 'axis equal image',
        width='0.59\\textwidth',
           xtick='{0, 1}', ytick='{0, 1}',
           xticklabels='{''}', yticklabels='{''}',
           xmin=0, xmax=1, ymin=0, ymax=1, parent=grpplot)
ax3 = Axes('axis', 'axis equal image',
        width='0.59\\textwidth',
           xtick='{0, 1}', ytick='{0, 1}',
           xticklabels='{''}', yticklabels='{''}',
           xmin=0, xmax=1, ymin=0, ymax=1, parent=grpplot)


# Import PNG
Graphics('_img/iburg1v2d_sptm_nel4p2q2_slab_slab_1_of_4_nomsh.png', [0, 1], [0, 0.25], parent=ax0)
Graphics('_img/iburg1v2d_sptm_nel4p2q2_slab_slab_2_of_4_nomsh.png', [0, 1], [0, 0.5], parent=ax1)
Graphics('_img/iburg1v2d_sptm_nel4p2q2_slab_slab_3_of_4_nomsh.png', [0, 1], [0, 0.75], parent=ax2)
Graphics('_img/iburg1v2d_sptm_nel4p2q2_slab_slab_4_of_4_nomsh.png', [0, 1], [0, 1], parent=ax3)


# Write Tikz files, compile TeX
fname_prefix='_py/iburg2d_bullet_slabs1_thru_4'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)


import sys
sys.exit()




==> _py/plot_iburg_nrl_bnd_rmv.py <==
import numpy as np
  
from pytikz.pltobj import Figure, Groupplot, Axes, Line, Graphics, Draw, Node
from pytikz.sys_core import write_tex, cleanup_compile
from pytikz.style import Linestyle

## Stenosis: mesh, CFD, MRI

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 5 by 2, horizontal sep = 0.05cm, vertical sep = 0.4cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig,
                    title_style='{at={(current bounding box.north west)}, anchor=west}')
ax0 = Axes('axis', 'axis equal image',
        width='0.27\\textwidth',
           xtick='{-0.2, 1}', ytick='{0, 0.738}',
           #xticklabels='{''}', yticklabels='{0, 0.738}',
           xticklabels='{''}', yticklabels='{''}',
           ylabel='{$t$}',
           xmin=-0.2, xmax=1, ymin=0, ymax=0.738, parent=grpplot)
ax1 = Axes('axis', 'axis equal image',
        width='0.27\\textwidth',
           xtick='{-0.2, 1}', ytick='{0, 1}',
           xticklabels='{''}', yticklabels='{''}',
           xmin=-0.2, xmax=1, ymin=0, ymax=0.738, parent=grpplot)
ax2 = Axes('axis', 'axis equal image',
        width='0.27\\textwidth',
           xtick='{-0.2, 1}', ytick='{0, 1}',
           xticklabels='{''}', yticklabels='{''}',
           xmin=-0.2, xmax=1, ymin=0, ymax=0.738, parent=grpplot)
ax3 = Axes('axis', 'axis equal image',
        width='0.27\\textwidth',
           xtick='{-0.2, 1}', ytick='{0, 1}',
           xticklabels='{''}', yticklabels='{''}',
           xmin=-0.2, xmax=1, ymin=0, ymax=0.738, parent=grpplot)
ax4 = Axes('axis', 'axis equal image',
        width='0.27\\textwidth',
           xtick='{-0.2, 1}', ytick='{0, 1}',
           xticklabels='{''}', yticklabels='{''}',
           xmin=-0.2, xmax=1, ymin=0, ymax=0.738, parent=grpplot)
ax5 = Axes('axis', 'axis equal image',
        width='0.27\\textwidth',
        xlabel='{$x$}',
        ylabel='{$t$}',
           xtick='{-0.2, 1}', ytick='{0, 0.738}',
           #yticklabels='{0, 0.738}',
           xticklabels='{''}', yticklabels='{''}',
           xmin=-0.2, xmax=1, ymin=0, ymax=0.738, parent=grpplot)
ax6 = Axes('axis', 'axis equal image',
        width='0.27\\textwidth',
        xlabel='{$x$}',
           xtick='{-0.2, 1}', ytick='{0, 1}',
           xticklabels='{''}', yticklabels='{''}',
           xmin=-0.2, xmax=1, ymin=0, ymax=0.738, parent=grpplot)
ax7 = Axes('axis', 'axis equal image',
        width='0.27\\textwidth',
        xlabel='{$x$}',
           xtick='{-0.2, 1}', ytick='{0, 1}',
           xticklabels='{''}', yticklabels='{''}',
           xmin=-0.2, xmax=1, ymin=0, ymax=0.738, parent=grpplot)
ax8 = Axes('axis', 'axis equal image',
        width='0.27\\textwidth',
        xlabel='{$x$}',
           xtick='{-0.2, 1}', ytick='{0, 0.5, 1}',
           xticklabels='{''}', yticklabels='{''}',
           xmin=-0.2, xmax=1, ymin=0, ymax=0.738, parent=grpplot)
ax9 = Axes('axis', 'axis equal image',
        width='0.27\\textwidth',
        xlabel='{$x$}',
           xtick='{-0.2, 1}', ytick='{0, 0.5, 1}',
           xticklabels='{''}', yticklabels='{''}',
           xmin=-0.2, xmax=1, ymin=0, ymax=0.738, parent=grpplot)

           
# Import PNG
Graphics('_img/iburg_sptm_nrl_msh_0_slab_of_7_init.png', [-0.2, 1], [0, 0.143], parent=ax0)
Graphics('_img/iburg_sptm_nrl_msh_1_slab_of_7_init.png', [0, 1], [0, 0.294], parent=ax1)
Graphics('_img/iburg_sptm_nrl_msh_2_slab_of_7_init.png', [0, 1], [0, 0.446], parent=ax2)
Graphics('_img/iburg_sptm_nrl_msh_3_slab_of_7_init.png', [0, 1], [0, 0.595], parent=ax3)
Graphics('_img/iburg_sptm_nrl_msh_4_slab_of_7_init.png', [0, 1], [0, 0.738], parent=ax4)

Graphics('_img/iburg_sptm_nrl_msh_1_slab_of_7.png', [0, 1], [0, 0.15], parent=ax5)
Graphics('_img/iburg_sptm_nrl_msh_2_slab_of_7.png', [0, 1], [0, 0.303], parent=ax6)
Graphics('_img/iburg_sptm_nrl_msh_3_slab_of_7.png', [0, 1], [0, 0.453], parent=ax7)
Graphics('_img/iburg_sptm_nrl_msh_4_slab_of_7.png', [0, 1], [0, 0.595], parent=ax8)
Graphics('_img/iburg_sptm_nrl_msh_5_slab_of_7.png', [0, 1], [0, 0.69], parent=ax9)


# Write Tikz files, compile TeX
fname_prefix='_py/iburg_nrl_slabs_bnd_rmv'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)


import sys
sys.exit()




==> _py/plot_iburg_nrl_slabs.py <==
import numpy as np
  
from pytikz.pltobj import Figure, Groupplot, Axes, Line, Graphics, Draw, Node
from pytikz.sys_core import write_tex, cleanup_compile
from pytikz.style import Linestyle

## Stenosis: mesh, CFD, MRI

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 4 by 2, horizontal sep = 0.5cm, vertical sep = 0.5cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig,
                    title_style='{at={(current bounding box.north west)}, anchor=west}')
ax0 = Axes('axis', 'axis equal image',
        width='0.3\\textwidth',
           xtick='{-0.2, 1}', ytick='{0, 0.5/2, 1/2}',
           xticklabels='{''}', yticklabels='{0, 0.5, 1}',
           ylabel='{$t$}',
           xmin=-0.2/2, xmax=1/2, ymin=0, ymax=1/2, parent=grpplot)
ax1 = Axes('axis', 'axis equal image',
        width='0.3\\textwidth',
           xtick='{-0.2/2, 1/2}', ytick='{0, 1/2}',
           xticklabels='{''}', yticklabels='{''}',
           xmin=-0.2/2, xmax=1/2, ymin=0, ymax=1/2, parent=grpplot)
ax2 = Axes('axis', 'axis equal image',
        width='0.3\\textwidth',
           xtick='{-0.2/2, 1/2}', ytick='{0, 1/2}',
           xticklabels='{''}', yticklabels='{''}',
           xmin=-0.2/2, xmax=1/2, ymin=0, ymax=1/2, parent=grpplot)
ax3 = Axes('axis', 'axis equal image',
        width='0.3\\textwidth',
           xtick='{-0.2/2, 1/2}', ytick='{0, 1/2}',
           xticklabels='{''}', yticklabels='{''}',
           xmin=-0.2/2, xmax=1/2, ymin=0, ymax=1/2, parent=grpplot)
ax4 = Axes('axis', 'axis equal image',
        width='0.3\\textwidth',
           xlabel='{$x$}', ylabel='{$t$}',
           xtick='{-0.2/2, 0, 0.5/2, 1/2}', ytick='{0, 0.5/2, 1/2}',
           xticklabels='{-0.2, 0, 0.5, 1}', yticklabels='{0, 0.5, 1}',
           xmin=-0.2/2, xmax=1/2, ymin=0, ymax=1/2, parent=grpplot)
ax5 = Axes('axis', 'axis equal image',
        width='0.3\\textwidth',
           xlabel='{$x$}',
           xtick='{-0.2/2, 0, 0.5/2, 1/2}', ytick='{0, 1/2}',
           xticklabels='{-0.2, 0, 0.5, 1}', yticklabels='{''}',
           xmin=-0.2/2, xmax=1/2, ymin=0, ymax=1/2, parent=grpplot)
ax6 = Axes('axis', 'axis equal image',
        width='0.3\\textwidth',
           xlabel='{$x$}',
           xtick='{-0.2/2, 0, 0.5/2, 1/2}', ytick='{0, 1/2}',
           xticklabels='{-0.2, 0, 0.5, 1}', yticklabels='{''}',
           xmin=-0.2/2, xmax=1/2, ymin=0, ymax=1/2, parent=grpplot)
ax7 = Axes('axis', 'axis equal image',
        width='0.3\\textwidth',
           xlabel='{$x$}',
           xtick='{-0.2/2, 0, 0.5/2, 1/2}', ytick='{0, 1/2}',
           xticklabels='{-0.2, 0, 0.5, 1}', yticklabels='{''}',
           xmin=-0.2/2, xmax=1/2, ymin=0, ymax=1/2, parent=grpplot)
ax8 = Axes('axis', 'axis equal image',
        width='0.59\\textwidth',
           xtick='{-0.2/2, 0, 0.5/2, 1/2}', ytick='{0, 1/2}',
           xticklabels='{-0.2, 0, 0.5, 1}', yticklabels='{''}',
           xmin=-0.2/2, xmax=1/2, ymin=0, ymax=1/2, parent=grpplot)
ax9 = Axes('axis', 'axis equal image',
        width='0.59\\textwidth',
           xtick='{-0.2/2, 0, 1/2}', ytick='{0, 0.5/2, 1/2}',
           xticklabels='{''}', yticklabels='{''}',
           xmin=-0.2/2, xmax=1/2, ymin=0, ymax=1/2, parent=grpplot)
ax10 = Axes('axis', 'axis equal image',
        width='0.59\\textwidth',
           xtick='{-0.2/2, 0, 1/2}', ytick='{0, 0.5/2, 1/2}',
           xticklabels='{''}', yticklabels='{''}',
           xmin=-0.2/2, xmax=1/2, ymin=0, ymax=1/2, parent=grpplot)
ax11 = Axes('axis', 'axis equal image',
        width='0.59\\textwidth',
           xtick='{-0.2/2, 0, 1/2}', ytick='{0, 0.5/2, 1/2}',
           xticklabels='{''}', yticklabels='{''}',
           xmin=-0.2/2, xmax=1/2, ymin=0, ymax=1/2, parent=grpplot)
ax12 = Axes('axis', 'axis equal image',
        width='0.59\\textwidth',
           xtick='{-0.2/2, 0, 1/2}', ytick='{0, 0.5/2, 1/2}',
           xticklabels='{''}', yticklabels='{''}',
           xmin=-0.2/2, xmax=1/2, ymin=0, ymax=1/2, parent=grpplot)
ax13 = Axes('axis', 'axis equal image',
        width='0.59\\textwidth',
           xtick='{-0.2/2, 0, 1/2}', ytick='{0, 0.5/2, 1/2}',
           xticklabels='{''}', yticklabels='{''}',
           xmin=-0.2/2, xmax=1/2, ymin=0, ymax=1/2, parent=grpplot)
ax14 = Axes('axis', 'axis equal image',
        width='0.59\\textwidth',
           xtick='{-0.2/2, 0, 1/2}', ytick='{0, 0.5/2, 1/2}',
           xticklabels='{''}', yticklabels='{''}',
           xmin=-0.2/2, xmax=1/2, ymin=0, ymax=1/2, parent=grpplot)
ax15 = Axes('axis', 'axis equal image',
        width='0.59\\textwidth',
           xtick='{-0.2/2, 0, 1/2}', ytick='{0, 0.5/2, 1/2}',
           xticklabels='{''}', yticklabels='{''}',
           xmin=-0.2/2, xmax=1/2, ymin=0, ymax=1/2, parent=grpplot)
           
# Import PNG
Graphics('_img/iburg_sptm_nrl_msh_1_slab_of_8.png', [-0.2/2, 1/2], [0, 0.13286/2], parent=ax0)
#Graphics('_img/iburg_sptm_nrl_nomsh_1_slab_of_8.png', [-0.2/2, 1/2], [0, 0.13286/2], parent=ax1)
Graphics('_img/iburg_sptm_nrl_msh_2_slab_of_8.png', [-0.2/2, 1/2], [0, 0.27524/2], parent=ax1)
Graphics('_img/iburg_sptm_nrl_nomsh_2_slab_of_8.png', [-0.2/2, 1/2], [0, 0.27524/2], parent=ax3)
Graphics('_img/iburg_sptm_nrl_msh_3_slab_of_8.png', [-0.2/2, 1/2], [0, 0.41229/2], parent=ax2)
#Graphics('_img/iburg_sptm_nrl_nomsh_3_slab_of_8.png', [-0.2/2, 1/2], [0, 0.41229/2], parent=ax5)
Graphics('_img/iburg_sptm_nrl_msh_4_slab_of_8.png', [-0.2/2, 1/2], [0, 0.5461/2], parent=ax3)
#Graphics('_img/iburg_sptm_nrl_nomsh_4_slab_of_8.png', [-0.2/2, 1/2], [0, 0.5461/2], parent=ax7)
Graphics('_img/iburg_sptm_nrl_msh_5_slab_of_8.png', [-0.2/2, 1/2], [0, 0.6875/2], parent=ax4)
#Graphics('_img/iburg_sptm_nrl_nomsh_5_slab_of_8.png', [-0.2/2, 1/2], [0, 0.6875/2], parent=ax9)
Graphics('_img/iburg_sptm_nrl_msh_6_slab_of_8.png', [-0.2/2, 1/2], [0, 0.81726/2], parent=ax5)
#Graphics('_img/iburg_sptm_nrl_nomsh_6_slab_of_8.png', [-0.2/2, 1/2], [0, 81726/2], parent=ax11)
Graphics('_img/iburg_sptm_nrl_msh_7_slab_of_8.png', [-0.2/2, 1/2], [0, 0.947/2], parent=ax6)
#Graphics('_img/iburg_sptm_nrl_nomsh_7_slab_of_8.png', [-0.2/2, 1/2], [0, 0.947/2], parent=ax13)
Graphics('_img/iburg_sptm_nrl_msh_8_slab_of_8.png', [-0.2/2, 1/2], [0, 1/2], parent=ax7)
#Graphics('_img/iburg_sptm_nrl_nomsh_8_slab_of_8.png', [-0.2/2, 1/2], [0, 1/2], parent=ax15)




# Write Tikz files, compile TeX
fname_prefix='_py/iburg_nrl_slabs1_thru_8'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)


import sys
sys.exit()




==> _py/plot_iburg_shkfrm_slabs.py <==
import numpy as np
  
from pytikz.pltobj import Figure, Groupplot, Axes, Line, Graphics, Draw, Node
from pytikz.sys_core import write_tex, cleanup_compile
from pytikz.style import Linestyle

## Stenosis: mesh, CFD, MRI

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 2 by 5, horizontal sep = 0.5cm, vertical sep = 0.5cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig,
                    title_style='{at={(current bounding box.north west)}, anchor=west}')

ax0 = Axes('axis', 'axis equal image',
        width='0.5\\textwidth',
           xtick='{-1, 0, 1}', ytick='{0, 0.45, 0.9}',
           xticklabels='{''}', yticklabels='{0, 0.45, 0.9}',
           ylabel='{$t$}',
           xmin=-1, xmax=1, ymin=0, ymax=0.9, parent=grpplot)
ax1 = Axes('axis', 'axis equal image',
        width='0.5\\textwidth',
           xtick='{-1, 0, 1}', ytick='{0, 0.45, 0.9}',
           xticklabels='{''}', yticklabels='{''}',
           xmin=-1, xmax=1, ymin=0, ymax=0.9, parent=grpplot)
ax2 = Axes('axis', 'axis equal image',
        width='0.5\\textwidth',
           xtick='{-1, 0, 1}', ytick='{0, 0.45, 0.9}',
           xticklabels='{''}', yticklabels='{0, 0.45, 0.9}',
           ylabel='{$t$}',
           xmin=-1, xmax=1, ymin=0, ymax=0.9, parent=grpplot)
ax3 = Axes('axis', 'axis equal image',
        width='0.5\\textwidth',
           xtick='{-1, 0, 1}', ytick='{0, 0.45, 0.9}',
           xticklabels='{''}', yticklabels='{''}',
           xmin=-1, xmax=1, ymin=0, ymax=0.9, parent=grpplot)
ax4 = Axes('axis', 'axis equal image',
        width='0.5\\textwidth',
           xtick='{-1, 0, 1}', ytick='{0, 0.45, 0.9}',
           xticklabels='{''}', yticklabels='{0, 0.45, 0.9}',
           ylabel='{$t$}',
           xmin=-1, xmax=1, ymin=0, ymax=0.9, parent=grpplot)
ax5 = Axes('axis', 'axis equal image',
        width='0.5\\textwidth',
           xtick='{-1, 0, 1}', ytick='{0, 0.45, 0.9}',
           xticklabels='{''}', yticklabels='{''}',
           xmin=-1, xmax=1, ymin=0, ymax=0.9, parent=grpplot)
ax6 = Axes('axis', 'axis equal image',
        width='0.5\\textwidth',
           xtick='{-1, 0, 1}', ytick='{0, 0.45, 0.9}',
           xticklabels='{''}', yticklabels='{0, 0.45, 0.9}',
           ylabel='{$t$}',
           xmin=-1, xmax=1, ymin=0, ymax=0.9, parent=grpplot)
ax7 = Axes('axis', 'axis equal image',
        width='0.5\\textwidth',
           xtick='{-1, 0, 1}', ytick='{0, 0.45, 0.9}',
           xticklabels='{''}', yticklabels='{''}',
           xmin=-1, xmax=1, ymin=0, ymax=0.9, parent=grpplot)
ax8 = Axes('axis', 'axis equal image',
        width='0.5\\textwidth',
           xtick='{-1, -0.5, 0, 0.5, 1}', ytick='{0, 0.45, 0.9}',
           xticklabels='{-1, -0.5, 0, 0.5, 1}', yticklabels='{0, 0.45, 0.9}',
           xlabel='{$x$}', ylabel='{$t$}',
           xmin=-1, xmax=1, ymin=0, ymax=0.9, parent=grpplot)
ax9 = Axes('axis', 'axis equal image',
        width='0.5\\textwidth',
           xtick='{-1, -0.5, 0, 0.5, 1}', ytick='{0, 0.45, 0.9}',
           xticklabels='{-1, -0.5, 0, 0.5, 1}', yticklabels='{''}',
           xlabel='{$x$}',
           xmin=-1, xmax=1, ymin=0, ymax=0.9, parent=grpplot)


# Import PNG
Graphics('_img/full_iburg_shkfrm_initmsh.png', [-1, 1], [0, 0.9], parent=ax0)
Graphics('_img/full_iburg_shkfrm_initnomsh.png', [-1, 1], [0, 0.9], parent=ax1)
Graphics('_img/shkfrm_href_round_1_msh.png', [-1, 1], [0, 0.9], parent=ax2)
Graphics('_img/shkfrm_href_round_1_nomsh.png', [-1, 1], [0, 0.9], parent=ax3)
Graphics('_img/shkfrm_href_round_2_msh.png', [-1, 1], [0, 0.9], parent=ax4)
Graphics('_img/shkfrm_href_round_2_nomsh.png', [-1, 1], [0, 0.9], parent=ax5)
Graphics('_img/shkfrm_href_round_4_msh.png', [-1, 1], [0, 0.9], parent=ax6)
Graphics('_img/shkfrm_href_round_4_nomsh.png', [-1, 1], [0, 0.9], parent=ax7)
Graphics('_img/shkfrm_href_round_8_msh.png', [-1, 1], [0, 0.9], parent=ax8)
Graphics('_img/shkfrm_href_round_8_nomsh.png', [-1, 1], [0, 0.9], parent=ax9)


# Write Tikz files, compile TeX
fname_prefix='_py/iburg_shkfrm_slabs1_thru_2'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)


import sys
sys.exit()




==> _py/plot_nrl_conv.py <==
import numpy as np
  
from pytikz.pltobj import Figure, Groupplot, Axes, Line, Graphics, Draw, Node
from pytikz.sys_core import write_tex, cleanup_compile
from pytikz.style import Linestyle

# Load data
dat = np.load('_dat/iburg_nrl_r0_per_slab.npz')

r1 = dat['r1']
r2 = dat['r2']
r3 = dat['r3']
r4 = dat['r4']


# Create figure and axes
fig = Figure()
grpsty = '{group size = 2 by 2, horizontal sep = 0.5cm, vertical sep = 0.5cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig,
                    title_style='{at={(current bounding box.north west)}, anchor=west}')
ax0 = Axes('axis', width='0.5\\textwidth', parent=grpplot,
           ylabel='{Residual ($\\bm{r}$)}',
           ymode='log',
           ymin='1e-15', ymax='1e-0', 
           xtick = '{''}', xticklabels='{''}',
           xticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}',
           yticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}')

# Plot residual 1
Line(list(range(1,101)), r1[0, :], 'black', 'thick', 'solid',
     parent=ax0, label='line:r1_solid')

ax1 = Axes('axis', width='0.5\\textwidth', parent=grpplot,
           ymode='log',
           ymin='1e-15', ymax='1e-0', 
           xtick = '{''}', xticklabels='{''}',
           ytick = '{''}', yticklabels='{''}',
           xticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}',
           yticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}')

 # plot residual 2
Line(list(range(1,101)), r2[0, :], 'black', 'thick', 'solid',
     parent=ax1, label='line:r2_solid')
Line(list(range(1,101)), r2[1, :], 'black', 'thick', 'solid',
     parent=ax1, label='line:r2')

ax2 = Axes('axis', width='0.5\\textwidth', parent=grpplot,
           xlabel='{Iteration}',
           ylabel='{Residual ($\\bm{r}$)}',
           ymode='log',
           ymin='1e-15', ymax='1e-0', 
           xticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}',
           yticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}')

# plot residual 3
Line(list(range(1,101)), r3[0, :], 'black', 'thick', 'solid',
     parent=ax2, label='line:r3_solid')
Line(list(range(1,101)), r3[1, :], 'black', 'thick', 'solid',
     parent=ax2, label='line:r3')
Line(list(range(1,101)), r3[2, :], 'black', 'thick', 'solid',
     parent=ax2, label='line:r3')
Line(list(range(1,101)), r3[3, :], 'black', 'thick', 'solid',
     parent=ax2, label='line:r3')

ax3 = Axes('axis', width='0.5\\textwidth', parent=grpplot,
           xlabel='{Iteration}',
           ymode='log',
           ymin='1e-15', ymax='1e-0', 
           ytick = '{''}', yticklabels='{''}',
           xticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}',
           yticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}')

# plot residual 4
Line(list(range(1,101)), r4[0, :], 'black', 'thick', 'solid',
     parent=ax3, label='line:r4_solid')
Line(list(range(1,101)), r4[1, :], 'black', 'thick', 'solid',
     parent=ax3, label='line:r4')
Line(list(range(1,101)), r4[2, :], 'black', 'thick', 'solid',
     parent=ax3, label='line:r4')
Line(list(range(1,101)), r4[3, :], 'black', 'thick', 'solid',
     parent=ax3, label='line:r4')
Line(list(range(1,101)), r4[4, :], 'black', 'thick', 'solid',
     parent=ax3, label='line:r4')
Line(list(range(1,101)), r4[5, :], 'black', 'thick', 'solid',
     parent=ax3, label='line:r4')
Line(list(range(1,101)), r4[6, :], 'black', 'thick', 'solid',
     parent=ax3, label='line:r4')
Line(list(range(1,101)), r4[7, :], 'black', 'thick', 'solid',
     parent=ax3, label='line:r4')


# Write Tikz files, compile TeX
fname_prefix='_py/iburg_nrl_conv'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

import sys
sys.exit()


==> _py/plot_paper_figs.py <==
import numpy as np
  
from pytikz.pltobj import Figure, Groupplot, Axes, Line, Graphics, Draw, Node
from pytikz.sys_core import write_tex, cleanup_compile
from pytikz.style import Linestyle


## iburg slabs

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 3 by 2, horizontal sep = 1cm, vertical sep = 0.7cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig, title_style='{at={(current bounding box.north)}, anchor=west}')

ax0 = Axes('axis', 'axis equal image',
           width='0.3\\textwidth',
           xmin=-0.2, xmax=1, ymin=0, ymax=1,
           ytick='{0, 0.21, 0.31, 0.56, 1}', ylabel='{$t$}', xticklabels='{,,}', parent=grpplot)
ax1 = Axes('axis', 'axis equal image',
           width='0.3\\textwidth',
           xmin=-0.2, xmax=1, ymin=0, ymax=1, xticklabels='{,,}', yticklabels='{,,}',  parent=grpplot)
ax2 = Axes('axis', 'axis equal image',
           width='0.3\\textwidth',
           xmin=-0.2, xmax=1, ymin=0, ymax=1, xticklabels='{,,}', yticklabels='{,,}', parent=grpplot)
ax3 = Axes('axis', 'axis equal image',
           width='0.3\\textwidth',
           xmin=-0.2, xmax=1, ymin=0, ymax=1, xtick='{-0.2, 0, 0.5, 1}', ytick='{0, 0.69, 0.84, 1}', xlabel='{$x$}', ylabel='{$t$}', parent=grpplot)
ax4 = Axes('axis', 'axis equal image',
           width='0.3\\textwidth',
           xmin=-0.2, xmax=1, ymin=0, ymax=1, xtick='{-0.2, 0, 0.5, 1}', xlabel='{$x$}', yticklabels='{,,}',parent=grpplot)
ax5 = Axes('axis', 'axis equal image',
           width='0.3\\textwidth',
           xmin=-0.2, xmax=1, ymin=0, ymax=1, xtick='{-0.2, 0, 0.5, 1}', xlabel='{$x$}', yticklabels='{,,}', parent=grpplot)
# Plot domain
def yfcn(x):
    return 0*x
x0 = np.linspace(0, 0, 5)
x = np.concatenate((x0, x0[::-1]))
y = np.concatenate((yfcn(x0), yfcn(x0[::-1])))

Line(x, y, 'red', 'dashed',
         parent=ax5, label='line:anal_sol')


# Import PNG
Graphics('_img/iburg_slab1.png', [-0.2, 1], [0, 0.2138], parent=ax0)
Graphics('_img/iburg_slab2.png', [-0.2, 1], [0, 0.3075], parent=ax1)
Graphics('_img/iburg_slab3.png', [-0.2, 1], [0, 0.5560], parent=ax2)
Graphics('_img/iburg_slab4.png', [-0.2, 1], [0, 0.6875], parent=ax3)
Graphics('_img/iburg_slab5.png', [-0.2, 1], [0, 0.8351], parent=ax4)
Graphics('_img/iburg_slab6.png', [-0.2, 1], [0, 1], parent=ax5)

# Write Tikz files, compile TeX
fname_prefix='_py/iburg_all_slabs'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)


## iburg slabs convergence
dot = Linestyle(mark='*', mark_size=1.5, mark_options='{solid, thin}')
triangle = Linestyle(mark='triangle*', mark_size=1.5, mark_options='{solid, thin}')

dat0 = np.load('../simulations0/_dat/iburg_conv_1_1.npz')
dat1 = np.load('../simulations0/_dat/iburg_conv_2_2.npz')
dat2 = np.load('../simulations0/_dat/iburg_conv_3_3.npz')
dat3 = np.load('../simulations0/_dat/iburg_conv_4_4.npz')
dat4 = np.load('../simulations0/_dat/iburg_conv_5_5.npz')
dat5 = np.load('../simulations0/_dat/iburg_conv_6_6.npz')

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 3 by 2, horizontal sep = 1cm, vertical sep = 0.7cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig, title_style='{at={(current bounding box.north)}, anchor=west}')

ax0 = Axes('axis',
           width='0.3\\textwidth',
           xmin=-1, xmax=100, ymin=0, ymax=1, ymode='log',
           xticklabels='{,,}', ytick='{1e-0, 1e-03, 1e-06, 1e-9}', title='Slab 1', parent=grpplot)
ax1 = Axes('axis',
           width='0.3\\textwidth',
           xmin=-1, xmax=100, ymin=0, ymax=1, ymode='log',
           xticklabels='{,,}', ytick='{1e-0, 1e-04, 1e-07, 1e-10}',title='Slab 2', parent=grpplot)
ax2 = Axes('axis',
           width='0.3\\textwidth',
           xmin=-1, xmax=100, ymin=0, ymax=1, ymode='log',
           xticklabels='{,,}', ytick='{1e-0, 1e-04, 1e-07, 1e-10}',title='Slab 3',parent=grpplot)
ax3 = Axes('axis',
           width='0.3\\textwidth',
           xmin=-1, xmax=100, ymin=0, ymax=1, ymode='log',
           xtick='{0, 50, 100}', ytick='{1e-0, 1e-05, 1e-08, 1e-11}',title='Slab 4', xlabel='{Iteration ($k$)}', parent=grpplot)
ax4 = Axes('axis',
           width='0.3\\textwidth',
           xmin=-1, xmax=100, ymin=0, ymax=1, ymode='log',
           xtick='{0, 50, 100}', xlabel='{Iteration ($k$)}', title='Slab 5', parent=grpplot)
ax5 = Axes('axis',
           width='0.3\\textwidth',
           xmin=-1, xmax=100, ymin=0, ymax=1, ymode='log',
           xtick='{0, 50, 100}', ytick='{1e-0, 1e-03, 1e-06, 1e-9}',xlabel='{Iteration ($k$)}', title='Slab 6', parent=grpplot)


# Import PNG
Line(dat0['it'][0,:], dat0['R0'][0,:], 'black', 'thick', dot, mark_repeat=10, parent=ax0, label='line:R0')
Line(dat0['it'][0,:], dat0['R1'][0,:], 'red', 'thick', triangle, mark_repeat=10, parent=ax0, label='line:R1')

Line(dat1['it'][0,:], dat1['R0'][0,:], 'black', 'thick', dot, mark_repeat=10, parent=ax1, label='line:R0')
Line(dat1['it'][0,:], dat1['R1'][0,:], 'red', 'thick', triangle, mark_repeat=10, parent=ax1, label='line:R1')

Line(dat2['it'][0,:], dat2['R0'][0,:], 'black', 'thick', dot, mark_repeat=5, parent=ax2, label='line:R0')
Line(dat2['it'][0,:], dat2['R1'][0,:], 'red', 'thick', triangle, mark_repeat=5, parent=ax2, label='line:R1')

Line(dat3['it'][0,:], dat3['R0'][0,:], 'black', 'thick', dot, mark_repeat=10, parent=ax3, label='line:R0')
Line(dat3['it'][0,:], dat3['R1'][0,:], 'red', 'thick', triangle, mark_repeat=10, parent=ax3, label='line:R1')

Line(dat4['it'][0,:], dat4['R0'][0,:], 'black', 'thick', dot, mark_repeat=10, parent=ax4, label='line:R0')
Line(dat4['it'][0,:], dat4['R1'][0,:], 'red', 'thick', triangle, mark_repeat=10, parent=ax4, label='line:R1')

Line(dat5['it'][0,:], dat5['R0'][0,:], 'black', 'thick', dot, mark_repeat=10, parent=ax5, label='line:R0')
Line(dat5['it'][0,:], dat5['R1'][0,:], 'red', 'thick', triangle, mark_repeat=10, parent=ax5, label='line:R1')


# Write Tikz files, compile TeX
fname_prefix='_py/iburg_conv_all_slabs'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)




## sod slabs

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 1 by 3, horizontal sep = 0.4cm, vertical sep = 0.5cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig, title_style='{at={(current bounding box.north west)}, anchor=west}')

ax0 = Axes('axis', 'axis equal image',
           width='0.6\\textwidth',
           xmin=0, xmax=1, ymin=0, ymax=0.2, xticklabels='{,,}', ytick='{0, 0.067, 0.2}',
           yticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}', ylabel='{$t$}',
           parent=grpplot)
ax1 = Axes('axis', 'axis equal image',
           width='0.6\\textwidth',
           xmin=0, xmax=1, ymin=0, ymax=0.2, xticklabels='{,,}', ytick='{0, 0.1333, 0.2}',
           yticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}', ylabel='{$t$}',
           parent=grpplot)
ax2 = Axes('axis', 'axis equal image',
           width='0.6\\textwidth',
           xmin=0, xmax=1, ymin=0, ymax=0.2, xtick='{0, 0.5, 1}', ytick='{0, 0.1, 0.2}', xlabel='{$x$}', ylabel='{$t$}',
           yticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}',
           parent=grpplot)


# Import PNG
Graphics('_img/sod_slab1.png', [0, 1], [0, 0.0667], parent=ax0)
Graphics('_img/sod_slab2.png', [0, 1], [0, 0.13333], parent=ax1)
Graphics('_img/sod_slab3.png', [0, 1], [0, 0.2], parent=ax2)


# Write Tikz files, compile TeX
fname_prefix='_py/sod_all_slabs'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

## wedge splits

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 3 by 1, horizontal sep = 0.4cm, vertical sep = 0.5cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig, title_style='{at={(current bounding box.north)}, anchor=west}')

ax0 = Axes('axis', 'axis equal image',
           axis_lines='none', width='0.4\\textwidth',
           xmin=-0.1, xmax=1.1, ymin=-0.1, ymax=1.1, title='{a.}', parent=grpplot)
ax1 = Axes('axis', 'axis equal image',
           axis_lines='none', width='0.4\\textwidth',
           xmin=-0.1, xmax=1.1, ymin=-0.1, ymax=1.1, title='{b.}', parent=grpplot)
ax2 = Axes('axis', 'axis equal image',
           axis_lines='none', width='0.4\\textwidth',
           xmin=-0.1, xmax=1.1, ymin=-0.1, ymax=1.1, title='{c.}', parent=grpplot)

# Import PNG
Graphics('_img/wedge_split_2D.png', [0, 1], [0, 1], parent=ax0)
Graphics('_img/wedge_split_100.png', [0, 1], [0, 1], parent=ax1)
Graphics('_img/wedge_split_300.png', [0, 1], [0, 1], parent=ax2)


# Write Tikz files, compile TeX
fname_prefix='_py/wedge_splits'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)


## time scaling

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 2 by 1, horizontal sep = 0.4cm, vertical sep = 0.5cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig, title_style='{at={(current bounding box.north west)}, anchor=west}')

ax0 = Axes('axis', 'axis equal image',
           axis_lines='none', width='0.5\\textwidth',
           xmin=-0.1, xmax=10.1, ymin=0, ymax=1.1, parent=grpplot)
ax1 = Axes('axis', 'axis equal image',
           axis_lines='none', width='0.5\\textwidth',
           xmin=-0.1, xmax=10.1, ymin=0, ymax=1.1, parent=grpplot)

# Import PNG
Graphics('_img/timescaling_unscaled.png', [0, 10], [0, 0.2], parent=ax0)
Graphics('_img/timescaling_scaled.png', [0, 10], [0, 1], parent=ax1)


# Write Tikz files, compile TeX
fname_prefix='_py/timescaling'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)


import sys
sys.exit()


## Stenosis: True CFD, MRI

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 1 by 3, horizontal sep = 0.4cm, vertical sep = 0.5cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig)

ax0 = Axes('axis', 'axis equal image',
           axis_lines='none', width='0.58\\textwidth',
           xmin=0, xmax=1, ymin=-0.09, ymax=0.09, parent=grpplot)
ax1 = Axes('axis', 'axis equal image',
           axis_lines='none', width='0.58\\textwidth',
           xmin=0, xmax=1, ymin=-0.09, ymax=0.09, parent=grpplot)
ax2 = Axes('axis', 'axis equal image',
           axis_lines='none', width='0.58\\textwidth',
           xmin=0, xmax=1, ymin=-0.09, ymax=0.09, parent=grpplot)


# Import PNG
Graphics('_img/true_sten_cfd.png', [0, 1], [-0.05, 0.05], parent=ax0)
Graphics('_img/true_sten_cfd_mri_noise0.png', [0, 1], [-0.09, 0.09], parent=ax1)
Graphics('_img/true_sten_cfd_mri_noise20.png', [0, 1], [-0.09, 0.09], parent=ax2)

# Write Tikz files, compile TeX
fname_prefix='_py/stenosis_truth_mri_pres'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

## Aorta: True CFD, MRI

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 3 by 1, horizontal sep = 1.2cm, vertical sep = 0.6cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig)

ax0 = Axes('axis', 'axis equal image',
           axis_lines='none', width='0.6\\textwidth',
           xmin=0, xmax=0.13, ymin=-0.079, ymax=0.1186, parent=grpplot)
ax1 = Axes('axis', 'axis equal image',
           axis_lines='none', width='0.6\\textwidth',
           xmin=0, xmax=0.13, ymin=-0.079, ymax=0.1186, parent=grpplot)
ax2 = Axes('axis', 'axis equal image',
           axis_lines='none', width='0.6\\textwidth',
           xmin=0, xmax=0.13, ymin=-0.079, ymax=0.1186, parent=grpplot)

# Import PNG
Graphics('_img/true_aorta_cfd.png', [0, 0.1248], [-0.079, 0.1186], parent=ax0)
Graphics('_img/true_aorta_cfd_mri_noise0.png', [0, 0.13], [-0.079, 0.116], parent=ax1)
Graphics('_img/true_aorta_cfd_mri_noise20.png', [0, 0.13], [-0.079, 0.116], parent=ax2)

# Write Tikz files, compile TeX
fname_prefix='_py/aorta_truth_mri_pres'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

## Stenosis: MRI to SBI

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 1 by 2, horizontal sep = 0.4cm, vertical sep = 0.5cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig, title_style='{at={(current bounding box.north west)}, anchor=west}')

ax0 = Axes('axis', 'axis equal image',
           axis_lines='none', width='0.75\\textwidth',
           xmin=0, xmax=1, ymin=-0.09, ymax=0.09, parent=grpplot)
ax1 = Axes('axis', 'axis equal image',
           axis_lines='none', width='0.75\\textwidth',
           xmin=0, xmax=1, ymin=-0.09, ymax=0.09, parent=grpplot)

# Import PNG
Graphics('_img/sbi_sten_vox_noise20_nref2.png', [0, 1], [-0.09, 0.09], parent=ax1)
Graphics('_img/true_sten_cfd_mri_noise20.png', [0, 1], [-0.09, 0.09], parent=ax0)

# Write Tikz files, compile TeX
fname_prefix='_py/stenosis_mri_sbi_pres'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

## Aorta: MRI to SBI

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 2 by 1, horizontal sep = 1.5cm, vertical sep = 0.6cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig)

ax0 = Axes('axis', 'axis equal image',
           axis_lines='none', width='0.6\\textwidth',
           xmin=0, xmax=0.13, ymin=-0.079, ymax=0.1186, parent=grpplot)
ax1 = Axes('axis', 'axis equal image',
           axis_lines='none', width='0.6\\textwidth',
           xmin=0, xmax=0.13, ymin=-0.079, ymax=0.1186, parent=grpplot)

# Import PNG
Graphics('_img/true_aorta_cfd_mri_noise20.png', [0, 0.13], [-0.079, 0.116], parent=ax0)
Graphics('_img/sbi_aorta_cfd_noise20.png', [0, 0.1248], [-0.079, 0.1186], parent=ax1)

# Write Tikz files, compile TeX
fname_prefix='_py/aorta_mri_sbi_pres'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)


## Stenosis: inlet boundary conditions
# Create mesh and axes
fig = Figure()
grpsty = '{group size = 1 by 1, horizontal sep = 0.4cm, vertical sep = 0.8cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig,
                    title_style='{at={(current bounding box.north)}}')

ax0 = Axes('axis', 'axis equal image',
           title='Parabolic inflow boundary condition',
           axis_lines='none', width='1\\textwidth',
           xmin=0, xmax=1, ymin=-0.09, ymax=0.09, parent=grpplot)
# Import PNG
Graphics('_img/bnd_param_inflow.png', [0, 1], [-0.05, 0.05], parent=ax0)

# Write Tikz files, compile TeX
fname_prefix='_py/bnd_param_inflow'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

## Stenosis: bilinear flow field
# Create mesh and axes
fig = Figure()
grpsty = '{group size = 1 by 1, horizontal sep = 0.4cm, vertical sep = 0.8cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig,
                    title_style='{at={(current bounding box.north)}}')

ax0 = Axes('axis', 'axis equal image',axis_lines='none', width='0.75\\textwidth',
           xmin=0.3248, xmax=0.6753, ymin=-0.09, ymax=0.09, parent=grpplot)
# Import PNG
Graphics('_img/bilinear_flow_field_2normals.png', [0.3248, 0.6753], [-0.09, 0.09], parent=ax0)

# Write Tikz files, compile TeX
fname_prefix='_py/bilin_flow_field'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

## Stenosis: lagrangian quadratic approximation
# Create mesh and axes
fig = Figure()
grpsty = '{group size = 1 by 1, horizontal sep = 0.4cm, vertical sep = 0.8cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig,
                    title_style='{at={(current bounding box.north)}}')

ax0 = Axes('axis', 'axis equal image',
           title='Quadratic approximation',
           axis_lines='none', width='0.75\\textwidth',ylabel='{\tilde{v}_N}', xlabel='{\hat{n}}',
           xmin=0, xmax=0.02, ymin=0, ymax=1.2, parent=grpplot)
# Import PNG
Graphics('_img/quad_approx', [0, 0.02], [0, 1.2], parent=ax0)

# Write Tikz files, compile TeX
fname_prefix='_py/quad_approx'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

## Aorta: mesh, CFD, MRI

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 3 by 2, horizontal sep = 1.2cm, vertical sep = 0.7cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig)

ax0 = Axes('axis', 'axis equal image',
           title='Reference mesh',
           axis_lines='none', width='0.5\\textwidth',
           xmin=0, xmax=0.13, ymin=-0.079, ymax=0.1186, parent=grpplot)
ax1 = Axes('axis', 'axis equal image',
           title='Reference solution',
           axis_lines='none', width='0.5\\textwidth',
           xmin=0, xmax=0.13, ymin=-0.079, ymax=0.1186, parent=grpplot)
ax2 = Axes('axis', 'axis equal image',
           title='MR data (no noise)',
           axis_lines='none', width='0.5\\textwidth',
           xmin=0, xmax=0.13, ymin=-0.079, ymax=0.1186, parent=grpplot)
ax3 = Axes('axis', 'axis equal image',
           title='MR data (noise)',
           axis_lines='none', width='0.5\\textwidth',
           xmin=0, xmax=0.13, ymin=-0.079, ymax=0.1186, parent=grpplot)
ax4 = Axes('axis', 'axis equal image',
           title='Reconstructed solution',
           axis_lines='none', width='0.5\\textwidth',
           xmin=0, xmax=0.13, ymin=-0.079, ymax=0.1186, parent=grpplot)
ax5 = Axes('axis', 'axis equal image',
           title='MR data from SBI',
           axis_lines='none', width='0.5\\textwidth',
           xmin=0, xmax=0.13, ymin=-0.079, ymax=0.1186, parent=grpplot)

# Import PNG
Graphics('_img/true_aorta_mesh.png', [0, 0.1248], [-0.079, 0.1186], parent=ax0)
Graphics('_img/true_aorta_cfd.png', [0, 0.1248], [-0.079, 0.1186], parent=ax1)
Graphics('_img/true_aorta_cfd_mri_noise0.png', [0, 0.13], [-0.079, 0.116], parent=ax2)

Graphics('_img/true_aorta_cfd_mri_noise20.png', [0, 0.13], [-0.079, 0.116], parent=ax3)
Graphics('_img/sbi_aorta_cfd_noise20.png', [0, 0.1248], [-0.079, 0.1186], parent=ax4)
Graphics('_img/sbi_aorta_vox_noise20.png', [0, 0.13], [-0.079, 0.116], parent=ax5)

# Write Tikz files, compile TeX
fname_prefix='_py/aorta_truth_msh_cfd_mri_pres'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)


# WSS 1
## WSS 0
xsc = 6.0
sigsc = 10.6

# Load data
dat0 = np.load('_dat/sten_wss_truth.npz')
dat1 = np.load('_dat/sten_wss_sbi_noise20_nref0.npz')
dat2 = np.load('_dat/sten_wss_sbi_noise20_nref1.npz')
dat3 = np.load('_dat/sten_wss_sbi_noise20_nref2.npz')

def mk_dist(xf):
    dx = xf[:, 1:]-xf[:, :-1]
    s00 = np.sqrt(np.sum((xf[:, 1:]-xf[:, :-1])**2, axis=0))
    return np.concatenate(([0.0], np.cumsum(s00)))

def mk_cont(Fn0):
    Fn = Fn0.copy('F')
    for k in range(Fn.shape[2]-1):
        Fn[:,-1,k] = 0.5*(Fn0[:,-1,k]+Fn0[:,0,k+1])
        Fn[:,0,k+1] = 0.5*(Fn0[:,-1,k]+Fn0[:,0,k+1])
    return Fn

shp0 = dat0['xf'].shape
xf0 = dat0['xf'].reshape((shp0[0], -1), order='F')
s0 = xsc*mk_dist(xf0)
s0 = s0.reshape((shp0[1], shp0[2]), order='F')
Fn0 = sigsc*mk_cont(dat0['Fn'])
idx0 = np.logical_and(s0.flatten('F')>=1.8, s0.flatten('F')<=4.2)

shp1 = dat1['xf'].shape
xf1 = dat1['xf'].reshape((shp1[0], -1), order='F')
s1 = xsc*mk_dist(xf1)
s1 = s1.reshape((shp1[1], shp1[2]), order='F')
Fn1 = sigsc*mk_cont(dat1['Fn'])
idx1 = np.logical_and(s1.flatten('F')>=1.8, s1.flatten('F')<=4.2)

shp2 = dat2['xf'].shape
xf2 = dat2['xf'].reshape((shp2[0], -1), order='F')
s2 = xsc*mk_dist(xf2)
s2 = s2.reshape((shp2[1], shp2[2]), order='F')
Fn2 = sigsc*mk_cont(dat2['Fn'])
idx2 = np.logical_and(s2.flatten('F')>=1.8, s2.flatten('F')<=4.2)

shp3 = dat3['xf'].shape
xf3 = dat3['xf'].reshape((shp3[0], -1), order='F')
s3 = xsc*mk_dist(xf3)
s3 = s3.reshape((shp3[1], shp3[2]), order='F')
Fn3 = sigsc*mk_cont(dat3['Fn'])
idx3 = np.logical_and(s3.flatten('F')>=1.8, s3.flatten('F')<=4.2)

# Create figure and axes
fig = Figure()
ax0 = Axes('axis', width='0.65\\textwidth', parent=fig,
           ymax=0.29, ytick='{0, 0.1, 0.2, 0.27}',
           xtick='{0, 1.8, 3, 4.2, 6}',
           xlabel='{Distance along wall (cm)}',
           ylabel='{$\sigma^\mathrm{wss}$ (Pa)}',
           xticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}',
           yticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}')

# Plot WSS
Line(s0.flatten('F'), Fn0[2, :, :].flatten('F'), 'black', 'thick', 'solid',
     parent=ax0, label='line:wss_truth')
Line(s1.flatten('F')[idx1], Fn1[2, :, :].flatten('F')[idx1], 'red', 'thick', 'dashed',
     parent=ax0, label='line:wss_sbi_nref0')
Line(s2.flatten('F')[idx2], Fn2[2, :, :].flatten('F')[idx2], 'blue', 'thick', 'dotted',
     parent=ax0, label='line:wss_sbi_nref1')
Line(s3.flatten('F')[idx3], Fn3[2, :, :].flatten('F')[idx3], 'magenta', 'thick', 'dash dot',
     parent=ax0, label='line:wss_sbi_nref2')

# Write Tikz files, compile TeX
fname_prefix='_py/wss_truth_sbi_nrefs_pres'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)



import sys
sys.exit()

## Stenosis: mesh levels

# Create figure and axes
fig = Figure()
grpsty = '{group size = 2 by 3, horizontal sep = 0.4cm, vertical sep = 0.2cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig)

ax = []
for k in range(6):
    ax_ = Axes('axis', 'axis equal image',
               axis_lines='none', width='0.58\\textwidth',
               xmin=0, xmax=1, ymin=-0.05, ymax=0.05, parent=grpplot)
    ax.append(ax_)

# Import PNG
Graphics('_img/true_sten_mesh_nref0.png', [0, 1], [-0.05, 0.05], parent=ax[0])
Graphics('_img/true_sten_cfd_nref0.png', [0, 1], [-0.05, 0.05], parent=ax[1])
Graphics('_img/true_sten_mesh_nref1.png', [0, 1], [-0.05, 0.05], parent=ax[2])
Graphics('_img/true_sten_cfd_nref1.png', [0, 1], [-0.05, 0.05], parent=ax[3])
Graphics('_img/true_sten_mesh_nref2.png', [0, 1], [-0.05, 0.05], parent=ax[4])
Graphics('_img/true_sten_cfd_nref2.png', [0, 1], [-0.05, 0.05], parent=ax[5])

# Write Tikz files, compile TeX
fname_prefix='_py/stenosis_msh_cfd_nrefs'
#write_tex(fig, fname_prefix=fname_prefix, view=True)
#cleanup_compile(fname_prefix)

## WSS 0
xsc = 6.0
sigsc = 10.6

# Load data
dat0 = np.load('_dat/sten_wss_truth.npz')
dat0b = np.load('_dat/sten_wss_sbi_noise20_nref2.npz')
dat1 = np.load('_dat/aorta_wss_truth.npz')
dat1b = np.load('_dat/aorta_wss_sbi_noise20.npz')

def mk_dist(xf):
    dx = xf[:, 1:]-xf[:, :-1]
    s00 = np.sqrt(np.sum((xf[:, 1:]-xf[:, :-1])**2, axis=0))
    return np.concatenate(([0.0], np.cumsum(s00)))

def mk_cont(Fn0):
    Fn = Fn0.copy('F')
    for k in range(Fn.shape[2]-1):
        Fn[:,-1,k] = 0.5*(Fn0[:,-1,k]+Fn0[:,0,k+1])
        Fn[:,0,k+1] = 0.5*(Fn0[:,-1,k]+Fn0[:,0,k+1])
    return Fn

shp0 = dat0['xf'].shape
xf0 = dat0['xf'].reshape((shp0[0], -1), order='F')
s0 = xsc*mk_dist(xf0)
s0 = s0.reshape((shp0[1], shp0[2]), order='F')
Fn0 = sigsc*mk_cont(dat0['Fn'])

shp0b = dat0b['xf'].shape
xf0b = dat0b['xf'].reshape((shp0b[0], -1), order='F')
s0b = xsc*mk_dist(xf0b)
s0b = s0b.reshape((shp0b[1], shp0b[2]), order='F')
Fn0b = sigsc*mk_cont(dat0b['Fn'])
idx0b = np.logical_and(s0b.flatten('F')>=1.8, s0b.flatten('F')<=4.2)

shp1 = dat1['xf'].shape
xf1 = dat1['xf'].reshape((shp1[0], -1), order='F')
s1 = mk_dist(xf1)
s1 = s1.reshape((shp1[1], shp1[2]), order='F')
Fn1 = mk_cont(dat1['Fn'])

shp1b = dat1b['xf'].shape
xf1b = dat1b['xf'].reshape((shp1b[0], -1), order='F')
s1b = mk_dist(xf1b)
s1b = s1b.reshape((shp1b[1], shp1b[2]), order='F')
Fn1b = mk_cont(dat1b['Fn'])

# Create figure and axes
fig = Figure()
grpsty = '{group size = 2 by 1, horizontal sep = 1.2cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig)

ax0 = Axes('axis', width='0.5\\textwidth', parent=grpplot, ymax=0.3,
           title='{WSS distribution (vessel)}',
           xlabel='{Distance along wall (cm)}',
           ylabel='{$\sigma^\mathrm{wss}$ (Pa)}',
           xtick='{0, 1.8, 3, 4.2, 6}',
           xticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}',
           yticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}')
ax1 = Axes('axis', width='0.5\\textwidth', parent=grpplot, ymax=0.15,
           title='{WSS distribution (aorta)}',
           xlabel='{Distance along wall (cm)}',
           xticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}',
           yticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}')

# Plot WSS
Line(s0.flatten('F'), Fn0[2, :, :].flatten('F'), 'black', 'thick', 'solid',
     parent=ax0, label='line:wss_truth')
Line(s0b.flatten('F')[idx0b], Fn0b[2, :, :].flatten('F')[idx0b], 'red', 'thick', 'dashed',
     parent=ax0, label='line:wss_sbi')

Line(s1.flatten('F'), Fn1[2, :, :].flatten('F'), 'black', 'thick', 'solid',
     parent=ax1)
Line(s1b.flatten('F'), Fn1b[2, :, :].flatten('F'), 'red', 'thick', 'dashed',
     parent=ax1)

# Write Tikz files, compile TeX
fname_prefix='_py/wss_truth_sbi'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)


## WSS 1

# Load data
dat0 = np.load('_dat/sten_wss_truth.npz')
dat1 = np.load('_dat/sten_wss_sbi_noise20_nref0.npz')
dat2 = np.load('_dat/sten_wss_sbi_noise20_nref1.npz')
dat3 = np.load('_dat/sten_wss_sbi_noise20_nref2.npz')

def mk_dist(xf):
    dx = xf[:, 1:]-xf[:, :-1]
    s00 = np.sqrt(np.sum((xf[:, 1:]-xf[:, :-1])**2, axis=0))
    return np.concatenate(([0.0], np.cumsum(s00)))

def mk_cont(Fn0):
    Fn = Fn0.copy('F')
    for k in range(Fn.shape[2]-1):
        Fn[:,-1,k] = 0.5*(Fn0[:,-1,k]+Fn0[:,0,k+1])
        Fn[:,0,k+1] = 0.5*(Fn0[:,-1,k]+Fn0[:,0,k+1])
    return Fn

shp0 = dat0['xf'].shape
xf0 = dat0['xf'].reshape((shp0[0], -1), order='F')
s0 = xsc*mk_dist(xf0)
s0 = s0.reshape((shp0[1], shp0[2]), order='F')
Fn0 = sigsc*mk_cont(dat0['Fn'])
idx0 = np.logical_and(s0.flatten('F')>=1.8, s0.flatten('F')<=4.2)

shp1 = dat1['xf'].shape
xf1 = dat1['xf'].reshape((shp1[0], -1), order='F')
s1 = xsc*mk_dist(xf1)
s1 = s1.reshape((shp1[1], shp1[2]), order='F')
Fn1 = sigsc*mk_cont(dat1['Fn'])
idx1 = np.logical_and(s1.flatten('F')>=1.8, s1.flatten('F')<=4.2)

shp2 = dat2['xf'].shape
xf2 = dat2['xf'].reshape((shp2[0], -1), order='F')
s2 = xsc*mk_dist(xf2)
s2 = s2.reshape((shp2[1], shp2[2]), order='F')
Fn2 = sigsc*mk_cont(dat2['Fn'])
idx2 = np.logical_and(s2.flatten('F')>=1.8, s2.flatten('F')<=4.2)

shp3 = dat3['xf'].shape
xf3 = dat3['xf'].reshape((shp3[0], -1), order='F')
s3 = xsc*mk_dist(xf3)
s3 = s3.reshape((shp3[1], shp3[2]), order='F')
Fn3 = sigsc*mk_cont(dat3['Fn'])
idx3 = np.logical_and(s3.flatten('F')>=1.8, s3.flatten('F')<=4.2)

# Create figure and axes
fig = Figure()
ax0 = Axes('axis', width='0.5\\textwidth', parent=fig, 
           ymax=0.29, ytick='{0, 0.1, 0.2, 0.27}',
           xtick='{0, 1.8, 3, 4.2, 6}',
           xlabel='{Distance along wall (cm)}',
           ylabel='{$\sigma^\mathrm{wss}$ (Pa)}',
           xticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}',
           yticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}')

# Plot WSS
Line(s0.flatten('F'), Fn0[2, :, :].flatten('F'), 'black', 'thick', 'solid',
     parent=ax0, label='line:wss_truth')
Line(s1.flatten('F')[idx1], Fn1[2, :, :].flatten('F')[idx1], 'red', 'thick', 'dashed',
     parent=ax0, label='line:wss_sbi_nref0')
Line(s2.flatten('F')[idx2], Fn2[2, :, :].flatten('F')[idx2], 'blue', 'thick', 'dotted',
     parent=ax0, label='line:wss_sbi_nref1')
Line(s3.flatten('F')[idx3], Fn3[2, :, :].flatten('F')[idx3], 'magenta', 'thick', 'dash dot',
     parent=ax0, label='line:wss_sbi_nref2')

# Write Tikz files, compile TeX
fname_prefix='_py/wss_truth_sbi_nrefs'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

import sys
sys.exit()

## WSS cfd
dat = np.load('../simulations/_dat/full_run_july2_full.npz')
F = dat['F_sbi']
F1 = dat['F_mri']
F0 = dat['F_tru']

fig = Figure()
ax0 = Axes('axis', width='0.5//textwidth', parent=fig,
            xlabel='Distance along wall (cm)',
            ylabel='{$\sigma^{WSS}$ cPa}',
			xticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}',
			yticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}')

Line(s0.flatten('F'), F0[3,4,3,1], 'black', 'thick', 'solid',
     parent=ax0, label='line:wss_truth')
Line(s0.flatten('F'), F[3,4,3,0], 'red', 'thick', 'dashed',
     parent=ax0, label='line:wss_sbi_nref0')
Line(s0.flatten('F'), F[3,4,3,1], 'blue', 'thick', 'dotted',
     parent=ax0, label='line:wss_sbi_nref1')
Line(s0.flatten('F'), F[3,4,3,2], 'blue', 'thick', 'dotted',
     parent=ax0, label='line:wss_sbi_nref1')

# Write Tikz files, compile TeX
fname_prefix='_py/wss_truth_sbi_nrefs1'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)


## Fig 4 ##
fig = Figure()
grpsty = '{group size = 1 by 3, horizontal sep = 0.4cm, vertical sep = 0.4cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig)
ax0 = Axes('axis', 'axis equal image', xticklabels='{,,}', ytick='{-0.05,0,0.05}', xmin=0, xmax=1, ymin=-0.05, ymax=0.05, parent=grpplot)
ax1 = Axes('axis', 'axis equal image', xticklabels='{,,}', ytick='{-0.05,0,0.05}', xmin=0, xmax=1, ymin=-0.05, ymax=0.05, parent=grpplot)
ax2 = Axes('axis', 'axis equal image', xtick='{0,0.5,1}',  ytick='{-0.05,0,0.05}', xmin=0, xmax=1, ymin=-0.05, ymax=0.05, parent=grpplot)

Graphics('_img/sten_msh1.png', [0, 1], [-0.05, 0.05], parent=ax0)
Graphics('_img/sten_msh2.png', [0, 1], [-0.05, 0.05], parent=ax1)
Graphics('_img/sten_msh3.png', [0, 1], [-0.05, 0.05], parent=ax2)

fname_prefix='sten_msh_configs'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

## Fig 6 ##
fig = Figure()
grpsty = '{group size = 2 by 1, horizontal sep = 0.7cm, vertical sep = 0.4cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig)
ax0 = Axes('axis', 'axis equal image', xtick='{0.34, 0.5, 0.67}', ytick='{-0.05, 0, 0.05}', xmin=0.34, xmax=0.67, ymin=-0.05, ymax=0.05, parent=grpplot)
ax1 = Axes('axis', 'axis equal image', xtick='{0.34,0.5,0.67}', yticklabels='{,,}', xmin=0.34, xmax=0.67, ymin=-0.05, ymax=0.05, parent=grpplot)

Graphics('_img/vox_dat_0noise.png', [0.34, 0.67], [-0.05, 0.05], parent=ax0)
Graphics('_img/vox_dat_10noise.png', [0.34, 0.67], [-0.05, 0.05], parent=ax1)

fname_prefix='vox_dat_noise'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

## Fig 8 ## 
fig = Figure()
grpsty = '{group size = 2 by 1, horizontal sep = 0.7cm, vertical sep = 0.4cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig)

ax1 = Axes('axis', xtick='{0.3, 0.4, 0.5}', ytick='{-0.05, -0.025, 0, 0.025, 0.05}', xmin=0.3, xmax=0.55, ymin=-0.05, ymax=0.05, parent=grpplot)
ax2 = Axes('axis', xmin=0, xmax=1, ymax=0.0253, ymin = 0, parent=grpplot) 
Graphics('_img/velocity_profile_Re1000_noise20_vpd_4.png', [0.3, 0.522], [-0.05,0.05], parent=ax1)
Graphics('_img/wss_dist_Re1000_noise20_vpd4', [0, 1], [0, 0.0253], parent=ax2)

fname_prefix='velocity_profile_Re1000_noise20_vpd_4'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

## Fig 9 ## 
fig = Figure()
grpsty = '{group size = 2 by 1, horizontal sep =0.7cm, vertical sep = 0.4cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig)

ax1 = Axes('axis', 'axis equal image', xtick = '{0, 0.065, 0.13}', ytick='{-0.079, 0.0185, 0.116}', xmin=0, xmax=0.13, ymin=-0.079, ymax=0.116, parent=grpplot)
ax2 = Axes('axis', 'axis equal image', xtick = '{0, 0.065, 0.13}', yticklabels='{,,}', xmin=0, xmax=0.13, ymin=-0.079, ymax=0.116, parent=grpplot)

Graphics('_img/aorta_true_flow_Re1000_noise20_vpd3.png', [0,0.13], [-0.079, 0.116], parent=ax1)
Graphics('_img/aorta_sbi_flow_Re1000_noise20_vpd3.png', [0,0.13], [-0.079, 0.116], parent=ax2)

fname_prefix='true_and_recon_aorta_flow'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

## Fig 10 ## CFD profiles 
fig = Figure()

ax = Axes('axis', xmin=0, xmax=1, ymin=0, ymax=0.0253, parent=fig)

Graphics('_img/cfd_trials_wss_profile_Re500_noise20_vpd5.png', [0,1], [0, 0.0253], parent=ax)

fname_prefix='cfd_trials_wss_profile'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

## Fig 11 ## Aorta WSS profile

fig = Figure()

ax = Axes('axis', xmin=0, xmax=1, ymin=0, ymax=0.16, parent=fig)

Graphics('_img/aorta_wss_dist_Re1000_noise20_vpd3.png', [0,1], [0, 0.16], parent=ax)

fname_prefix='aorta_wss_dist'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)


import sys
sys.exit()

# Below here is just example

##### Figure 1: History ####
fig = Figure()
grpsty = '{group size = 3 by 3, horizontal sep = 1.4cm, vertical sep = 0.4cm}'
grpplt = Groupplot(group_style=grpsty, parent=fig)
 
for p in [1, 2, 3]:

    ## Load data
    s = 'nel6p{0:d}q{0:d}'.format(p)
    dat0 = np.load('../simulations/_dat/iburg1v1d_sptm_nrl0_stdy0_'+s+'_hist0.npz')
    dat1 = np.load('../simulations/_dat/iburg1v1d_sptm_nrl0_stdy0_'+s+'_hist1.npz')
    N = dat0['R0_nrm'].shape[1]

    # Plot KKT residuals
    ax1 = Axes('axis', xtick='{0,50,100}',
               xmin=-5, xmax=105, ymin=6e-8, ymax=2e5,
               ymode='log', width='0.33\\textwidth', parent=grpplt)
    if p>1: ax1.set_properties(ymin=1e-10)
    if p==2: ax1.set_properties(ymax=2e3)
    if p==3: ax1.set_properties(xlabel='{Iteration ($k$)}')
    if p<3: ax1.set_properties(xticklabels='{,,}')
    Line(range(N), dat0['R0_nrm'][0, :], 'black', 'thick', dot,
         mark_repeat=10, parent=ax1, label='line:R0')
    Line(range(N), dat1['dLdY_nrm'][0, :]/dat1['dLdY_nrm'][0, 0], 'red',
         'thick', triangle, mark_repeat=10, parent=ax1, label='line:dLdY')

    # Plot objective residuals
    ax2 = Axes('axis', xtick='{0,50,100}',
               xmin=-5, xmax=105, ymin=6e-4, ymax=2,
               ymode='log', width='0.33\\textwidth', parent=grpplt)
               #title='{$p='+str(p)+'$}', parent=grpplt)
    if p==1: ax2.set_properties(ymin=6e-2, ymax=2)
    if p==3: ax2.set_properties(xlabel='{Iteration ($k$)}')
    if p<3: ax2.set_properties(xticklabels='{,,}')
    Line(range(N), dat0['R1err_nrm'][0, :], 'blue', 'thick', square,
         mark_repeat=10, parent=ax2, label='line:R1err')
    Line(range(N), dat0['R1msh_nrm'][0, :], 'magenta', 'thick', pentagon,
         mark_repeat=10, parent=ax2, label='line:R1msh')

    # Plot numerical parameters
    ax3 = Axes('axis', xtick='{0,50,100}',
               xmin=-5, xmax=105,
               ymode='log', width='0.33\\textwidth', parent=grpplt)
    if p==3: ax3.set_properties(xlabel='{Iteration ($k$)}')
    if p<3: ax3.set_properties(xticklabels='{,,}')
    Line(range(N), dat1['alpha'][0, :], 'black', 'solid',
         parent=ax3, label='line:alpha')
    Line(range(N), dat1['lam'][0, :], 'blue', 'dashed',
         parent=ax3, label='line:lam')
    Line(range(N), dat1['kappa0'][0, :], 'red', 'dash dot',
         parent=ax3, label='line:kappa')
    
# Write TikZ file, corresponding TeX file, compile, and view PDF
fname_prefix='_py/iburg1v1d_sptm_nrl0_hist'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

##### Figure 2: Slice at t=0.8 and shock surface ####

# Create figure and axes
fig = Figure()
grpsty = '{group size = 2 by 1, horizontal sep = 1.8cm}'
grpplt = Groupplot(group_style=grpsty, parent=fig)

ax0 = Axes('axis', 'axis equal image',
           width='0.45\\textwidth',
           xlabel='{$z$}', ylabel='{$t$}',
           xtick = '{0.0, 0.5, 0.8, 1.0}',
           ytick = '{0.0, 0.6, 1.2}',
           xmin=-0.2, xmax=1, ymin=0, ymax=1.2, parent=grpplt)
ax1 = Axes('axis', width='0.45\\textwidth',
           xlabel='{$t$}', ylabel='{$\phi(0.8,t)$}',
           xmin=0, xmax=1.2, ymin=-1, ymax=4.3, parent=grpplt)
#ax2 = Axes('axis', width='0.35\\textwidth',
#           xlabel='{$z_\mathrm{s}(t)$}', ylabel='{$t$}',
#           xmin=0, xmax=1, ymin=0, ymax=0.7, parent=grpplt)

# Plot space-time exact solution
Graphics('_img/iburg1v1d_sptm_nrl0_stdy0_nel6p4q4_final_nomsh.png',
         [-0.2, 1], [0, 1.2], parent=ax0)
Line([0.8, 0.8], [0, 1.2], 'solid', 'gray', 'dashed',
     parent=ax0, label='line:iburg-acc:slice')

ts = 0.4
zs = (1+4.0/3.0)*(1-np.sqrt(1+3*ts))+4*ts
Draw([-0.2, zs], [ts, ts], [], '->', '>=latex', cs='axis cs', parent=ax0)
Node('$z_\mathrm{s}(t)$', [0.5*(-0.2+zs), ts], 'axis cs', 'above', parent=ax0)

# Plot exact solution
tstar = 0.584777015771760
t1, t2 = np.linspace(0, tstar, 250), np.linspace(tstar, 1.2, 250)
U1, U2 = -3*0.2/(1+3*t1), 4 + 0*t2
Line(t1, U1, 'black', 'thick', parent=ax1)
Line(t2, U2, 'black', 'thick', parent=ax1)

t = np.linspace(0, 1.2, 500)
xs = (4.0/3.0+1)*(1-np.sqrt(1+3*t))+4*t;
idx = np.where(xs<=1.0)[0]
Line(xs[idx], t[idx], 'black', 'thick', parent=ax0,
     label='line:iburg-acc:exact')

# Plot numerical solutions
pltsty = [['cyan', 'dotted', 'thick'],
          ['red', 'dashed', 'thick'],
          ['yellow', 'dotted', 'thick']]

for p in [1, 2]: # [1, 2, 3]:

    # Load data
    s = 'nel6p{0:d}q{0:d}'.format(p)
    dat_slc = np.load('../simulations/_dat/iburg1v1d_sptm_nrl0_stdy0_'+s+'_slice.npz')
    dat_shk = np.load('../simulations/_dat/iburg1v1d_sptm_nrl0_stdy0_'+s+'_shock.npz')

    # Plot solution
    xlst, Ulst = format_coord_soln_elemwise(dat_slc['xsl'], dat_slc['Usl'],
                                            dat_slc['which_elem'], True)
    for k in range(len(xlst)):
        Line(xlst[k][1, :], Ulst[k][0, :], *pltsty[p-1], parent=ax1,
             label='line:iburg-acc:p'+str(p))

    # Plot shock
    xlst, Ulst = format_coord_soln_elemwise(dat_shk['xsl'], dat_shk['Usl'],
                                            dat_shk['which_elem'], True)
    for k in range(len(xlst)):
        Line(xlst[k][0, :], Ulst[k][0, :], *pltsty[p-1], parent=ax0)

# Write TikZ file, corresponding TeX file, compile, and view PDF
fname_prefix='_py/iburg1v1d_sptm_nrl0_slice_shock'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)


##### Figure 3, Table 1: h-convergence ####

# Create figure and axes
fig = Figure()
grpsty = '{group size = 2 by 1, horizontal sep = 2.4cm}'
grpplt = Groupplot(group_style=grpsty, parent=fig)

ax1 = Axes('axis', width='0.42\\textwidth', height='0.325\\textwidth',
           xmode='log', ymode='log', xlabel='{$h$}', ylabel='{$E_\phi$}',
           xmin=0.01, xmax=0.2, ymin=1e-8, ymax=1e-1, parent=grpplt)
ax2 = Axes('axis', width='0.42\\textwidth', height='0.325\\textwidth',
           xmode='log', ymode='log', xlabel='{$h$}', ylabel='{$E_{z_\mathrm{s}}$}',
           xmin=0.01, xmax=0.2, ymin=1e-11, ymax=1e-2, parent=grpplt)
pltsty = [['black',  dot], ['blue', square],
          ['red', triangle], ['magenta', pentagon]]

# Setup data
h = np.zeros((4, 4))
nelem = np.zeros((4, 4))
err_soln = np.zeros((4, 4))
err_shk = np.zeros((4, 4))
for p in [1, 2, 3, 4]:
    dat = np.load('../simulations/_dat/iburg1v1d_sptm_nrl0_stdy1_p{0:d}q{0:d}.npz'.format(p))
    h[:, p-1] = dat['h'][0, :]
    nelem[:, p-1] = dat['nelem'][0, :]
    err_soln[:, p-1] = dat['err_soln'][0, :]
    err_shk[:, p-1] = dat['err_shk'][0, :]

# Plot h convergence lines
for p in [1, 2, 3]:

    hpos = h[h[:, p-1]>0, p-1]
    hmin, hmax = 0.5*np.min(hpos), 2*np.max(hpos)

    # Solution error
    Line(h[:, p-1], err_soln[:, p-1], 'solid', 'thick', 
         *pltsty[p-1], parent=ax1, label='line:iburg:hconv:p'+str(p))
    b = np.log(err_soln[-2,p-1])-(p+1)*np.log(h[-2,p-1])
    y1, y2 = np.exp(b+(p+1)*np.log(hmin)), np.exp(b+(p+1)*np.log(hmax))
    Line([hmin, hmax], [y1, y2], 'dashed', pltsty[p-1][0], parent=ax1)

    # Shock error
    Line(h[:, p-1], err_shk[:, p-1], 'solid', 'thick',
         *pltsty[p-1], parent=ax2)
    b = np.log(err_shk[-2,p-1])-(p+1)*np.log(h[-2,p-1])
    y1, y2 = np.exp(b+(p+1)*np.log(hmin)), np.exp(b+(p+1)*np.log(hmax))
    Line([hmin, hmax], [y1, y2], 'dashed', pltsty[p-1][0], parent=ax2)

# Write TikZ file, corresponding TeX file, compile, and view PDF
fname_prefix='_py/iburg1v1d_sptm_nrl0_hconv'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

# Create h convergence table
for p in [1, 2, 3]:
    f = open('iburg1v1d_sptm_nrl0_hconv_p'+str(p)+'.tab', 'w')
    E = np.vstack((err_soln[:, p-1][None, :], err_shk[:, p-1][None, :]))
    s = create_hconv_tab_sec(p, p, h[:, p-1], nelem[:, p-1], E)
    f.write(s)
    f.close()

##### Figure 4: No reinitialization demo ####

# Create figure and axes
fig = Figure()
grpsty = '{group size = 2 by 1, horizontal sep = 2cm, vertical sep = 1.5cm}'
grpplt = Groupplot(group_style=grpsty, parent=fig)

ax1 = Axes('axis', 'axis equal image',
           xmin=-0.2, xmax=1, ymin=0, ymax=1.2,
           xticklabels='{,,}', yticklabels='{,,}',
           width='0.45\\textwidth', parent=grpplt)
 
ax2 = Axes('axis', xtick='{0,50,100}',
           xlabel='{Iteration ($k$)}',
           xmin=-5, xmax=105, ymode='log',
           width='0.45\\textwidth', parent=grpplt)

## Plot 1: Image
Graphics('_img/iburg1v1d_sptm_nrl0_stdy0_nel6p3q3_noreinit_it040_msh.png',
         [-0.2, 1], [0, 1.2], parent=ax1)

## Plot 2: Convergence history

# Load data
s = 'nel6p{0:d}q{0:d}'.format(p)
dat0 = np.load('../simulations/_dat/iburg1v1d_sptm_nrl0_stdy0_nel6p3q3_noreinit_hist0.npz')
dat1 = np.load('../simulations/_dat/iburg1v1d_sptm_nrl0_stdy0_nel6p3q3_noreinit_hist1.npz')
N = dat0['R0_nrm'].shape[1]

# Plot residuals
Line(range(N), dat0['R0_nrm'][0, :], 'black', 'thick', dot,
     mark_repeat=10, parent=ax2)
Line(range(N), dat1['dLdY_nrm'][0, :]/dat1['dLdY_nrm'][0, 0], 'red',
     'thick', triangle, mark_repeat=10, parent=ax2)
Line(range(N), dat0['R1err_nrm'][0, :], 'blue', 'thick', square,
     mark_repeat=10, parent=ax2, label='line:R1err')

# Write TikZ file, corresponding TeX file, compile, and view PDF
fname_prefix='_py/iburg1v1d_sptm_nrl0_noreinit'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

################################## SHKFORM #####################################

##### Figure 1: History ####
fig = Figure()
grpsty = '{group size = 3 by 2, horizontal sep = 1.4cm, vertical sep = 0.4cm}'
grpplt = Groupplot(group_style=grpsty, parent=fig)
 
for p in [2, 3]:

    ## Load data
    s = 'nel20p{0:d}q{0:d}'.format(p)
    dat0 = np.load('../simulations/_dat/iburg1v1d_sptm_shkform_'+s+'_hist0.npz')
    dat1 = np.load('../simulations/_dat/iburg1v1d_sptm_shkform_'+s+'_hist1.npz')
    N = dat0['R0_nrm'].shape[1]
    if p == 3: N = N-6

    # Plot KKT residuals
    ax1 = Axes('axis', xtick='{0,50,100}',
               xmin=-5, xmax=105, ymin=6e-9, ymax=2e2,
               ymode='log', width='0.33\\textwidth', parent=grpplt)
    if p<3: ax1.set_properties(xticklabels='{,,}')
    if p==3: ax1.set_properties(xlabel='{Iteration ($k$)}')
    Line(range(N), dat0['R0_nrm'][0, :N], 'black', 'thick', dot,
         mark_repeat=10, parent=ax1, label='line:R0')
    Line(range(N), dat1['dLdY_nrm'][0, :N]/dat1['dLdY_nrm'][0, 0], 'red',
         'thick', triangle, mark_repeat=10, parent=ax1, label='line:dLdY')

    # Plot objective residuals
    ax2 = Axes('axis', xtick='{0,50,100}',
               xmin=-5, xmax=105, ymin=6e-5, ymax=0.2,
               ymode='log', width='0.33\\textwidth', parent=grpplt)
    if p<3: ax2.set_properties(xticklabels='{,,}')
    if p==2: ax2.set_properties(ymin=6e-4)
    if p==3: ax2.set_properties(xlabel='{Iteration ($k$)}')
    Line(range(N), dat0['R1err_nrm'][0, :N], 'blue', 'thick', square,
         mark_repeat=10, parent=ax2, label='line:R1err')
    Line(range(N), dat0['R1msh_nrm'][0, :N], 'magenta', 'thick', pentagon,
         mark_repeat=10, parent=ax2, label='line:R1msh')

    # Plot numerical parameters
    ax3 = Axes('axis', xtick='{0,50,100}', xmin=-5, xmax=105,
               ymode='log', width='0.33\\textwidth', parent=grpplt)
    if p<3: ax3.set_properties(xticklabels='{,,}')
    if p==3: ax3.set_properties(ymin=6e-6)
    if p==3: ax3.set_properties(xlabel='{Iteration ($k$)}')
    Line(range(N), dat1['alpha'][0, :N], 'black', 'solid',
         parent=ax3, label='line:alpha')
    Line(range(N), dat1['lam'][0, :N], 'blue', 'dashed',
         parent=ax3, label='line:lam')
    Line(range(N), dat1['kappa0'][0, :N], 'red', 'dash dot',
         parent=ax3, label='line:kappa')

# Write TikZ file, corresponding TeX file, compile, and view PDF
fname_prefix='_py/iburg1v1d_sptm_shkform_hist'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

##### Figure 2: Slices ####

# Create figure and axes
fig = Figure()
#grpsty = '{group size = 3 by 4, horizontal sep = 0.4cm, vertical sep = 0.4cm}'
grpsty = '{group size = 4 by 2, horizontal sep = 0.4cm, vertical sep = 0.4cm}'
grpplt = Groupplot(group_style=grpsty, parent=fig)

#for k in [0, 4, 8, 1, 5, 9, 2, 6, 10, 3, 7, 11]:
for k in [0, 2, 3, 4, 5, 6, 9, 10]:

    # Create axis
    ax_ = Axes('axis', width='0.3\\textwidth',
               xmin=-1, xmax=1, ymin=-1.2, ymax=1.4, parent=grpplt)
    if k in [5, 6, 9, 10]:
        ax_.set_properties(xtick='{-1,0,1}', xlabel='{$z$}')
        if k in [6, 9, 10]:
            ax_.set_properties(yticklabels='{,,}')
    if k in [0, 5]:
        ax_.set_properties(ytick='{-1, 0, 1.2}',
                           ylabel='{$\phi(z,\\bar{t})$}')
        if k == 0:
            ax_.set_properties(xticklabels='{,,}')
    if k not in [0, 5, 6, 9, 10]:
        ax_.set_properties(xticklabels='{,,}', yticklabels='{,,}')
 
    # Load data
    dat_slc = np.load('../simulations/_dat/iburg1v1d_sptm_shkform_nel20p3q3_slice'+str(k+1).zfill(2)+'.npz')
    
    # Plot solution
    xlst, Ulst = format_coord_soln_elemwise(dat_slc['xsl'], dat_slc['Usl'],
                                            dat_slc['which_elem'], True)
    for j in range(len(xlst)):
        Line(xlst[j][0, :], Ulst[j][0, :],
             'black', 'solid', 'thick', parent=ax_)

# Write TikZ file, corresponding TeX file, compile, and view PDF
fname_prefix='_py/iburg1v1d_sptm_shkform_shock'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

##### Figure 3: Slices (for animation) ####

# Create figure and axes
fig = Figure()
ax = Axes('axis', width='0.3\\textwidth',
          xmin=-1, xmax=1, ymin=-1.2, ymax=1.4,
          xtick='{-1,0,1}', ytick='{-1,0,1.2}', parent=fig)

for k in range(11):

    # Load data
    dat_slc = np.load('../simulations/_dat/iburg1v1d_sptm_shkform_nel20p3q3_slice'+str(k+1).zfill(2)+'.npz')
    
    # Plot solution
    xlst, Ulst = format_coord_soln_elemwise(dat_slc['xsl'], dat_slc['Usl'],
                                            dat_slc['which_elem'], True)
    for j in range(len(xlst)):
        Line(xlst[j][0, :], Ulst[j][0, :],
             'black', 'solid', 'thick', parent=ax, over=str(k+1))

# Write TikZ file, corresponding TeX file, compile, and view PDF
fname_prefix='_py/iburg1v1d_sptm_shkform_sliceanim'
#write_tex(fig, fname_prefix=fname_prefix, view=False)
#cleanup_compile(fname_prefix)



==> _py/plot_pres_figs.py <==
import numpy as np
  
from pytikz.pltobj import Figure, Groupplot, Axes, Line, Graphics, Draw, Node
from pytikz.sys_core import write_tex, cleanup_compile
from pytikz.style import Linestyle


## success slabs

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 2 by 1, horizontal sep = 2cm, vertical sep = 0.7cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig, title_style='{at={(current bounding box.north)}, anchor=west}')

ax0 = Axes('axis', 'axis equal image',
           width='0.5\\textwidth',
           xmin=0, xmax=1, ymin=0, ymax=2,
           ytick='{0, 1, 3}', xtick='{-0.5, 0, 1.5}', yticklabels='{,,}', xticklabels='{,,}', parent=grpplot)
ax1 = Axes('axis', 'axis equal image',
           width='0.5\\textwidth',
           xmin=-0.5, xmax=1.5, ymin=0, ymax=3, ytick='{0, 0.5, 1}', xtick='{-0.2, 0.4, 1}', yticklabels='{,,}', xticklabels='{,,}',  parent=grpplot)

# Plot domain
def yfcn(x):
    return 0*x
x0 = np.linspace(0, 0, 5)
x = np.concatenate((x0, x0[::-1]))
y = np.concatenate((yfcn(x0), yfcn(x0[::-1])))

# Import PNG
Graphics('img/cylshkdm1p4_M2_nu0_pnlty0p1_iter0120.with_mesh.png', [0, 1], [0, 2], parent=ax0)
Graphics('_img/naca_flow_p2.png', [-0.5, 1.5], [0, 3], parent=ax1)

# Write Tikz files, compile TeX
fname_prefix='_py/success_steady'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

## method of lines

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 2 by 1, horizontal sep = 2cm, vertical sep = 0.7cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig, title_style='{at={(current bounding box.north)}, anchor=west}')

ax0 = Axes('axis', 'axis equal image',
           width='0.3\\textwidth',
           xmin=0, xmax=1, ymin=0, ymax=1,
           ytick='{0, 1}', xtick='{0, 1}', xlabel='{$x$}', ylabel='{$u(x,t)$}', yticklabels='{,,}', xticklabels='{,,}', parent=grpplot)
ax1 = Axes('axis', 'axis equal image',
           width='0.3\\textwidth',
           xmin=0, xmax=1, ymin=0, ymax=1,
           ytick='{0, 1}', xtick='{0, 1}', xlabel='{$x$}', ylabel='{$t$}', yticklabels='{,,}', xticklabels='{,,}', parent=grpplot)

# Plot domain
def yfcn(x):
    return 0*x
x0 = np.linspace(0, 0, 5)
x = np.concatenate((x0, x0[::-1]))
y = np.concatenate((yfcn(x0), yfcn(x0[::-1])))

# Import PNG
Graphics('_img/method_of_lines_iburg.png', [0, 1], [0, 1], parent=ax0)
Line(x, y, 'black', 'solid',
         parent=ax0, label='line:time')
Line(x, y, 'blue', 'solid',
         parent=ax0, label='line:init')
         
Graphics('_img/sptm_iburg.png', [0, 1], [0, 1], parent=ax1)


# Write Tikz files, compile TeX
fname_prefix='_py/method_of_lines'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

# circle tracking

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 2 by 1, horizontal sep = 2cm, vertical sep = 0.7cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig, title_style='{at={(current bounding box.north)}, anchor=west}')

ax0 = Axes('axis', 'axis equal image',
           width='0.4\\textwidth',
           xmin=0, xmax=1, ymin=0, ymax=1,
           ytick='{0, 1}', xtick='{0, 1}', yticklabels='{,,}', xticklabels='{,,}', xlabel='{Non-aligned}', parent=grpplot)
ax1 = Axes('axis', 'axis equal image',
           width='0.4\\textwidth',
           xmin=0, xmax=1, ymin=0, ymax=1, ytick='{0, 1}', xtick='{0, 1}', yticklabels='{,,}', xticklabels='{,,}', xlabel='{Aligned}',  parent=grpplot)

# Plot domain
def yfcn(x):
    return 0*x
x0 = np.linspace(0, 0, 5)
x = np.concatenate((x0, x0[::-1]))
y = np.concatenate((yfcn(x0), yfcn(x0[::-1])))

# Import PNG
Graphics('img/l2proj2d_nelx005_p1_iter0000.png', [0, 1], [0, 1], parent=ax0)
Graphics('img/l2proj2d_nelx005_p2_iter0099.png', [0, 1], [0, 1], parent=ax1)

# Write Tikz files, compile TeX
fname_prefix='_py/circle_tracking'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)


## steady and unsteady slabs

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 2 by 1, horizontal sep = 2cm, vertical sep = 0.7cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig, title_style='{at={(current bounding box.north)}, anchor=west}')

ax0 = Axes('axis', 'axis equal image',
           width='0.5\\textwidth',
           xmin=-0.5, xmax=1.5, ymin=0, ymax=3,
           ytick='{0, 1.5, 3}', xtick='{-0.5, 0, 1.5}', xlabel='{$x_1$}', ylabel='{$x_2$}', parent=grpplot)
ax1 = Axes('axis', 'axis equal image',
           width='0.5\\textwidth',
           xmin=-0.2, xmax=1, ymin=0, ymax=1, ytick='{0, 0.5, 1}', xtick='{-0.2, 0.4, 1}', xlabel='{$x_1$}', ylabel='{$t$}',  parent=grpplot)

# Plot domain
def yfcn(x):
    return 0*x
x0 = np.linspace(0, 0, 5)
x = np.concatenate((x0, x0[::-1]))
y = np.concatenate((yfcn(x0), yfcn(x0[::-1])))


# Import PNG
Graphics('_img/naca_flow_p2.png', [-0.5, 1.5], [0, 3], parent=ax0)
Graphics('_img/iburg_flow_p2.png', [-0.2, 1], [0, 1], parent=ax1)


# Write Tikz files, compile TeX
fname_prefix='_py/steady_sptm_flow'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)



## iburg slabs

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 3 by 2, horizontal sep = 1cm, vertical sep = 0.7cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig, title_style='{at={(current bounding box.north)}, anchor=west}')

ax0 = Axes('axis', 'axis equal image',
           width='0.35\\textwidth',
           xmin=-0.2, xmax=1, ymin=0, ymax=1,
           ytick='{0, 0.5, 1}', ylabel='{$t$}', xticklabels='{,,}', parent=grpplot)
ax1 = Axes('axis', 'axis equal image',
           width='0.35\\textwidth',
           xmin=-0.2, xmax=1, ymin=0, ymax=1, xticklabels='{,,}', yticklabels='{,,}',  parent=grpplot)
ax2 = Axes('axis', 'axis equal image',
           width='0.35\\textwidth',
           xmin=-0.2, xmax=1, ymin=0, ymax=1, xticklabels='{,,}', yticklabels='{,,}', parent=grpplot)
ax3 = Axes('axis', 'axis equal image',
           width='0.35\\textwidth',
           xmin=-0.2, xmax=1, ymin=0, ymax=1, xtick='{-0.2, 0.5, 1}', ytick='{0, 0.5, 1}', xlabel='{$x$}', ylabel='{$t$}', parent=grpplot)
ax4 = Axes('axis', 'axis equal image',
           width='0.35\\textwidth',
           xmin=-0.2, xmax=1, ymin=0, ymax=1, xtick='{-0.2, 0.5, 1}', xlabel='{$x$}', yticklabels='{,,}',parent=grpplot)
ax5 = Axes('axis', 'axis equal image',
           width='0.35\\textwidth',
           xmin=-0.2, xmax=1, ymin=0, ymax=1, xtick='{-0.2, 0.5, 1}', xlabel='{$x$}', yticklabels='{,,}', parent=grpplot)
# Plot domain
def yfcn(x):
    return 0*x
x0 = np.linspace(0, 0, 5)
x = np.concatenate((x0, x0[::-1]))
y = np.concatenate((yfcn(x0), yfcn(x0[::-1])))

Line(x, y, 'red', 'dashed',
         parent=ax5, label='line:anal_sol')


# Import PNG
Graphics('_img/iburg_slab1.png', [-0.2, 1], [0, 0.2138], parent=ax0)
Graphics('_img/iburg_slab2.png', [-0.2, 1], [0, 0.3075], parent=ax1)
Graphics('_img/iburg_slab3.png', [-0.2, 1], [0, 0.5560], parent=ax2)
Graphics('_img/iburg_slab4.png', [-0.2, 1], [0, 0.6875], parent=ax3)
Graphics('_img/iburg_slab5.png', [-0.2, 1], [0, 0.8351], parent=ax4)
Graphics('_img/iburg_slab6.png', [-0.2, 1], [0, 1], parent=ax5)

# Write Tikz files, compile TeX
fname_prefix='_py/iburg_all_slabs_pres'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)


## iburg slabs convergence
dot = Linestyle(mark='*', mark_size=1.5, mark_options='{solid, thin}')
triangle = Linestyle(mark='triangle*', mark_size=1.5, mark_options='{solid, thin}')

dat0 = np.load('../simulations0/_dat/iburg_conv_1_1.npz')
dat1 = np.load('../simulations0/_dat/iburg_conv_2_2.npz')
dat2 = np.load('../simulations0/_dat/iburg_conv_3_3.npz')
dat3 = np.load('../simulations0/_dat/iburg_conv_4_4.npz')
dat4 = np.load('../simulations0/_dat/iburg_conv_5_5.npz')
dat5 = np.load('../simulations0/_dat/iburg_conv_6_6.npz')

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 3 by 2, horizontal sep = 1cm, vertical sep = 0.7cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig, title_style='{at={(current bounding box.north)}, anchor=west}')

ax0 = Axes('axis',
           width='0.35\\textwidth',
           xmin=-1, xmax=100, ymin=0, ymax=1, ymode='log',
           xticklabels='{,,}', ytick='{1e-0, 1e-03, 1e-06, 1e-9}', title='Slab 1', parent=grpplot)
ax1 = Axes('axis',
           width='0.35\\textwidth',
           xmin=-1, xmax=100, ymin=0, ymax=1, ymode='log',
           xticklabels='{,,}', ytick='{1e-0, 1e-04, 1e-07, 1e-10}',title='Slab 2', parent=grpplot)
ax2 = Axes('axis',
           width='0.35\\textwidth',
           xmin=-1, xmax=100, ymin=0, ymax=1, ymode='log',
           xticklabels='{,,}', ytick='{1e-0, 1e-04, 1e-07, 1e-10}',title='Slab 3',parent=grpplot)
ax3 = Axes('axis',
           width='0.35\\textwidth',
           xmin=-1, xmax=100, ymin=0, ymax=1, ymode='log',
           xtick='{0, 50, 100}', ytick='{1e-0, 1e-05, 1e-08, 1e-11}',title='Slab 4', xlabel='{Iteration ($k$)}', parent=grpplot)
ax4 = Axes('axis',
           width='0.35\\textwidth',
           xmin=-1, xmax=100, ymin=0, ymax=1, ymode='log',
           xtick='{0, 50, 100}', xlabel='{Iteration ($k$)}', title='Slab 5', parent=grpplot)
ax5 = Axes('axis',
           width='0.35\\textwidth',
           xmin=-1, xmax=100, ymin=0, ymax=1, ymode='log',
           xtick='{0, 50, 100}', ytick='{1e-0, 1e-03, 1e-06, 1e-9}',xlabel='{Iteration ($k$)}', title='Slab 6', parent=grpplot)


# Import PNG
Line(dat0['it'][0,:], dat0['R0'][0,:], 'black', 'thick', dot, mark_repeat=10, parent=ax0, label='line:R0')
Line(dat0['it'][0,:], dat0['R1'][0,:], 'red', 'thick', triangle, mark_repeat=10, parent=ax0, label='line:R1')

Line(dat1['it'][0,:], dat1['R0'][0,:], 'black', 'thick', dot, mark_repeat=10, parent=ax1, label='line:R0')
Line(dat1['it'][0,:], dat1['R1'][0,:], 'red', 'thick', triangle, mark_repeat=10, parent=ax1, label='line:R1')

Line(dat2['it'][0,:], dat2['R0'][0,:], 'black', 'thick', dot, mark_repeat=5, parent=ax2, label='line:R0')
Line(dat2['it'][0,:], dat2['R1'][0,:], 'red', 'thick', triangle, mark_repeat=5, parent=ax2, label='line:R1')

Line(dat3['it'][0,:], dat3['R0'][0,:], 'black', 'thick', dot, mark_repeat=10, parent=ax3, label='line:R0')
Line(dat3['it'][0,:], dat3['R1'][0,:], 'red', 'thick', triangle, mark_repeat=10, parent=ax3, label='line:R1')

Line(dat4['it'][0,:], dat4['R0'][0,:], 'black', 'thick', dot, mark_repeat=10, parent=ax4, label='line:R0')
Line(dat4['it'][0,:], dat4['R1'][0,:], 'red', 'thick', triangle, mark_repeat=10, parent=ax4, label='line:R1')

Line(dat5['it'][0,:], dat5['R0'][0,:], 'black', 'thick', dot, mark_repeat=10, parent=ax5, label='line:R0')
Line(dat5['it'][0,:], dat5['R1'][0,:], 'red', 'thick', triangle, mark_repeat=10, parent=ax5, label='line:R1')


# Write Tikz files, compile TeX
fname_prefix='_py/iburg_conv_all_slabs_pres'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)




## sod slabs

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 1 by 3, horizontal sep = 0.4cm, vertical sep = 0.5cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig, title_style='{at={(current bounding box.north west)}, anchor=west}')

ax0 = Axes('axis', 'axis equal image',
           width='0.75\\textwidth',
           xmin=0, xmax=1, ymin=0, ymax=0.2, xticklabels='{,,}', ytick='{0, 0.067, 0.2}',
           yticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}', ylabel='{$t$}',
           parent=grpplot)
ax1 = Axes('axis', 'axis equal image',
           width='0.75\\textwidth',
           xmin=0, xmax=1, ymin=0, ymax=0.2, xticklabels='{,,}', ytick='{0, 0.1333, 0.2}',
           yticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}', ylabel='{$t$}',
           parent=grpplot)
ax2 = Axes('axis', 'axis equal image',
           width='0.75\\textwidth',
           xmin=0, xmax=1, ymin=0, ymax=0.2, xtick='{0, 0.5, 1}', ytick='{0, 0.1, 0.2}', xlabel='{$x$}', ylabel='{$t$}',
           yticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}',
           parent=grpplot)


# Import PNG
Graphics('_img/sod_slab1.png', [0, 1], [0, 0.0667], parent=ax0)
Graphics('_img/sod_slab2.png', [0, 1], [0, 0.13333], parent=ax1)
Graphics('_img/sod_slab3.png', [0, 1], [0, 0.2], parent=ax2)


# Write Tikz files, compile TeX
fname_prefix='_py/sod_all_slabs_pres'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

## shkfrm all slabs

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 2 by 1, horizontal sep = 0.7cm, vertical sep = 0.5cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig, title_style='{at={(current bounding box.north)}, anchor=west}')

ax0 = Axes('axis', 'axis equal image',
            width='0.5\\textwidth',
           xmin=-1, xmax=1, ymin=0, ymax=1, ytick='{0, 0.5, 1}', xtick='{-1, 0, 1}', xlabel='{$x$}',ylabel='{$t$}', parent=grpplot)
ax1 = Axes('axis', 'axis equal image',
           width='0.5\\textwidth', xtick='{-1, 0, 1}', xlabel='{$x$}', yticklabels='{,,}',
           xmin=-1, xmax=1, ymin=0, ymax=1, parent=grpplot)


# Import PNG
Graphics('_img/half_iburg_shkfrm.png', [-1, 1], [0, 0.491], parent=ax0)
Graphics('_img/full_iburg_shkfrm.png', [-1, 1], [0, 1], parent=ax1)

# Write Tikz files, compile TeX
fname_prefix='_py/shkfrm_all_slabs_pres'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)


## wedge splits

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 3 by 1, horizontal sep = 0.4cm, vertical sep = 0.5cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig, title_style='{at={(current bounding box.north)}, anchor=west}')

ax0 = Axes('axis', 'axis equal image',
           axis_lines='none', width='0.4\\textwidth',
           xmin=-0.1, xmax=1.1, ymin=-0.1, ymax=1.1, title='{a.}', parent=grpplot)
ax1 = Axes('axis', 'axis equal image',
           axis_lines='none', width='0.4\\textwidth',
           xmin=-0.1, xmax=1.1, ymin=-0.1, ymax=1.1, title='{b.}', parent=grpplot)
ax2 = Axes('axis', 'axis equal image',
           axis_lines='none', width='0.4\\textwidth',
           xmin=-0.1, xmax=1.1, ymin=-0.1, ymax=1.1, title='{c.}', parent=grpplot)

# Import PNG
Graphics('_img/wedge_split_2D.png', [0, 1], [0, 1], parent=ax0)
Graphics('_img/wedge_split_100.png', [0, 1], [0, 1], parent=ax1)
Graphics('_img/wedge_split_300.png', [0, 1], [0, 1], parent=ax2)


# Write Tikz files, compile TeX
fname_prefix='_py/wedge_splits_pres'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)


## time scaling

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 1 by 2, horizontal sep = 0.4cm, vertical sep = 0.5cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig, title_style='{at={(current bounding box.north west)}, anchor=west}')

ax0 = Axes('axis', 'axis equal image',
           width='1\\textwidth',
           xmin=-0.1, xmax=10.1, ymin=0, ymax=1.1, xtick='{0, 5, 10}', xticklabels='{,,}', ytick='{0, 0.2}',ylabel='{$t$}' , parent=grpplot)
ax1 = Axes('axis', 'axis equal image',
           width='1\\textwidth',
           xmin=-0.1, xmax=10.1, ymin=0, ymax=1.1, xtick='{0, 5, 10}', ytick='{0, 1}',xlabel='{$x$}',ylabel='{$\overline{t}$}', parent=grpplot)

# Import PNG
Graphics('_img/timescaling_unscaled.png', [0, 10], [0, 0.2], parent=ax0)
Graphics('_img/timescaling_scaled.png', [0, 10], [0, 1], parent=ax1)


# Write Tikz files, compile TeX
fname_prefix='_py/timescaling_pres'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)


## union of slabs

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 1 by 4, horizontal sep = 1cm, vertical sep = 0.7cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig, title_style='{at={(current bounding box.south)}, anchor=west}')

ax0 = Axes('axis', 'axis equal image',
           width='0.55\\textwidth',
           xmin=-0.2, xmax=1, ymin=0, ymax=1/6,
           ytick='{0, 1/6}', yticklabels='{$\hat{t}^4_i$, $\hat{t}^4_f$}', xticklabels='{,,}', parent=grpplot)
ax1 = Axes('axis', 'axis equal image',
           width='0.55\\textwidth',
           xmin=-0.2, xmax=1, ymin=0, ymax=1/6, xticklabels='{,,}', ytick='{0, 1/6}', yticklabels='{$\hat{t}^3_i$, $\hat{t}^3_f$}',  parent=grpplot)
ax2 = Axes('axis', 'axis equal image',
           width='0.55\\textwidth',
           xmin=-0.2, xmax=1, ymin=0, ymax=1/6, xticklabels='{,,}', ytick='{0, 1/6}', yticklabels='{$\hat{t}^2_i$, $\hat{t}^2_f$}', parent=grpplot)
ax3 = Axes('axis', 'axis equal image',
           width='0.55\\textwidth',
           xmin=-0.2, xmax=1, ymin=0, ymax=1/6, xticklabels='{,,}', ytick='{0, 1/6}', yticklabels='{$\hat{t}^1_i$, $\hat{t}^1_f$}', xlabel='{$x$}', parent=grpplot)

# Plot domain
def yfcn(x):
    return 0*x
x0 = np.linspace(0, 0, 5)
x = np.concatenate((x0, x0[::-1]))
y = np.concatenate((yfcn(x0), yfcn(x0[::-1])))

Line(x, y, 'red', 'dashed',
         parent=ax5, label='line:anal_sol')


# Import PNG
Graphics('_img/slab2_to_1.png', [-0.2, 1], [0, 1/6], parent=ax0)
Node('$\Omega^4$', [0.42, 1/12], parent=ax0)
Graphics('_img/slab_21.png', [-0.2, 1], [0, 1/6], parent=ax1)
Node('$\Omega^3$', [0.42, 1/12], parent=ax1)
Graphics('_img/slab_12.png', [-0.2, 1], [0, 1/6], parent=ax2)
Node('$\Omega^2$', [0.42, 1/12], parent=ax2)
Graphics('_img/slab1_to_2.png', [-0.2, 1], [0, 1/6], parent=ax3)
Node('$\Omega^1$', [0.42, 1/12], parent=ax3)


# Write Tikz files, compile TeX
fname_prefix='_py/union_slabs_pres'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)


## extruded simplex

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 2 by 1, horizontal sep = 1cm, vertical sep = 0.7cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig, title_style='{at={(current bounding box.north)}, anchor=west}')

ax0 = Axes('axis', 'axis equal image', axis_lines='none',
           width='0.6\\textwidth',
           xmin=0, xmax=1, ymin=0, ymax=1,
           ytick='{0, 1/6}', yticklabels='{,,}', xticklabels='{,,}', parent=grpplot)
ax1 = Axes('axis', 'axis equal image', axis_lines='none',
           width='0.6\\textwidth',
           xmin=0, xmax=1, ymin=0, ymax=1, xticklabels='{,,}',  yticklabels='{,,}',  parent=grpplot)
ax2 = Axes('axis', 'axis equal image',
           width='0.4\\textwidth',
           xmin=0, xmax=1, ymin=0, ymax=1, xticklabels='{,,}', yticklabels='{,,}', parent=grpplot)
ax3 = Axes('axis', 'axis equal image',
           width='0.4\\textwidth',
           xmin=0, xmax=1, ymin=0, ymax=1, xticklabels='{,,}',  yticklabels='{,,}', parent=grpplot)

# Plot domain
def yfcn(x):
    return 0*x
x0 = np.linspace(0, 0, 5)
x = np.concatenate((x0, x0[::-1]))
y = np.concatenate((yfcn(x0), yfcn(x0[::-1])))

# Import PNG
Graphics('_img/labeled_1D_simp', [0, 1], [0, 1], parent=ax0)
#Node('$x_1$', [0.25, 0.6], parent=ax0)
#Node('$x_2$', [0.75, 0.6], parent=ax0)
#Node('$\partial \Omega_1$', [0.25, 0.4], parent=ax0)
#Node('$\partial \Omega_2$', [0.75, 0.4], parent=ax0)
Node('$\Omega_x$', [0.5, 0.55], parent=ax0)

Graphics('_img/labeled_2D_wedge', [0, 1], [0, 1], parent=ax1)
Node('$\Omega^b$', [0.485, 0.485], parent=ax1)
Node('$\partial \Omega^b_{\hat{t}_f}$', [0.485, 0.8], parent=ax1)
Node('$\partial \Omega^b_{\hat{t}_i}$', [0.485, 0.15], parent=ax1)


#Node('$x$', [0, 0.5], parent=ax0)


# Write Tikz files, compile TeX
fname_prefix='_py/extrusion_figs_1D'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

## extruded simplex

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 2 by 1, horizontal sep = 1cm, vertical sep = 0.7cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig, title_style='{at={(current bounding box.north)}, anchor=west}')

ax0 = Axes('axis', 'axis equal image', axis_lines='none',
           width='0.6\\textwidth',
           xmin=0, xmax=1, ymin=0, ymax=1,
           ytick='{0, 1/6}', yticklabels='{,,}', xticklabels='{,,}', parent=grpplot)
ax1 = Axes('axis', 'axis equal image', axis_lines='none',
           width='0.6\\textwidth',
           xmin=0, xmax=1, ymin=0, ymax=1, xticklabels='{,,}',  yticklabels='{,,}',  parent=grpplot)
ax2 = Axes('axis', 'axis equal image',
           width='0.4\\textwidth',
           xmin=0, xmax=1, ymin=0, ymax=1, xticklabels='{,,}', yticklabels='{,,}', parent=grpplot)
ax3 = Axes('axis', 'axis equal image',
           width='0.4\\textwidth',
           xmin=0, xmax=1, ymin=0, ymax=1, xticklabels='{,,}',  yticklabels='{,,}', parent=grpplot)

# Plot domain
def yfcn(x):
    return 0*x
x0 = np.linspace(0, 0, 5)
x = np.concatenate((x0, x0[::-1]))
y = np.concatenate((yfcn(x0), yfcn(x0[::-1])))

# Import PNG
Graphics('_img/labeled_2D_simp', [0, 1], [0, 1], parent=ax0)
Node('$\Omega_x$', [0.42, 0.475], parent=ax0)

#Node('$x_1$', [0.25, 0.6], parent=ax0)
#Node('$x_2$', [0.75, 0.6], parent=ax0)
#Node('$\partial \Omega_1$', [0.25, 0.4], parent=ax0)
#Node('$\partial \Omega_2$', [0.75, 0.4], parent=ax0)

Graphics('_img/labeled_3D_wedge', [0, 1], [0, 1], parent=ax1)
Node('$\Omega^b$', [0.65, 0.45], parent=ax1)
Node('$\partial \Omega_{\hat{t}_i}$', [0.42, 0.24], parent=ax1)
Node('$\partial \Omega_{\hat{t}_f}$', [0.42, 0.66], parent=ax1)

#Node('$x$', [0, 0.5], parent=ax0)


# Write Tikz files, compile TeX
fname_prefix='_py/extrusion_figs_2D'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)


## domain and splitted domain

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 2 by 1, horizontal sep = 1cm, vertical sep = 0.7cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig, title_style='{at={(current bounding box.north)}, anchor=west}')

ax0 = Axes('axis', 'axis equal image',
           width='0.5\\textwidth',
           xmin=0, xmax=1, ymin=0, ymax=1,
           ytick='{0, 1}', xtick='{0, 1}',xlabel='{$x$}', ylabel='{$t$}', xticklabels='{,,}', yticklabels='{,,}',  parent=grpplot)
ax1 = Axes('axis', 'axis equal image',
           width='0.5\\textwidth',
           xmin=0, xmax=1, ymin=0, ymax=1, ytick='{0, 1}', xtick='{0,1}', xlabel='{$x$}', ylabel='{$t$}', xticklabels='{,,}',yticklabels='{,,}',  parent=grpplot)

# Plot domain
def yfcn(x):
    return 0*x
x0 = np.linspace(0, 0, 5)
x = np.concatenate((x0, x0[::-1]))
y = np.concatenate((yfcn(x0), yfcn(x0[::-1])))

# Import PNG
Graphics('_img/domain', [0, 1], [0, 1], parent=ax0)
Node('$\Omega$', [0.5, 0.5], parent=ax0)

Graphics('_img/domain_split', [0, 1], [0, 1], parent=ax1)
Node('$\Omega^1$', [0.5, 0.125], parent=ax1)
Node('$\Omega^2$', [0.5, 0.375], parent=ax1)
Node('$\Omega^3$', [0.5, 0.625], parent=ax1)
Node('$\Omega^4$', [0.5, 0.875], parent=ax1)

# Write Tikz files, compile TeX
fname_prefix='_py/domain_splitted'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)


## slab to slab with solution

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 2 by 1, horizontal sep = 1cm, vertical sep = 0.7cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig, title_style='{at={(current bounding box.north)}, anchor=west}')

ax0 = Axes('axis', 'axis equal image',
           width='0.5\\textwidth',
           xmin=0, xmax=1, ymin=0, ymax=1/3,
           ytick='{0, 1/6}', yticklabels='{,,}', xlabel='{Slab 1 (solved)}' , xticklabels='{,,}', parent=grpplot)
ax1 = Axes('axis', 'axis equal image',
           width='0.5\\textwidth',
           xmin=0, xmax=1, ymin=0, ymax=1/3, xticklabels='{,,}', ytick='{0, 1/6}', yticklabels='{,,}', xlabel='{Slab 1 and 2}',  parent=grpplot)


# Plot domain
def yfcn(x):
    return 0*x
x0 = np.linspace(0, 0, 5)
x = np.concatenate((x0, x0[::-1]))
y = np.concatenate((yfcn(x0), yfcn(x0[::-1])))

Line(x, y, 'red', 'dashed',
         parent=ax5, label='line:anal_sol')


# Import PNG
Graphics('_img/burgers_slab_1_bnd.png', [0, 1], [0, 0.1862], parent=ax0)
Graphics('_img/burgers_slab_1and2_bnd.png', [0, 1], [0, 2/6], parent=ax1)

# Write Tikz files, compile TeX
fname_prefix='_py/slab2slab_sol'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

## boundary translate

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 1 by 1, horizontal sep = 1cm, vertical sep = 0.7cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig, title_style='{at={(current bounding box.north)}, anchor=west}')

ax0 = Axes('axis', 'axis equal image',
           width='0.8\\textwidth',
           xmin=-0.1, xmax=1.1, ymin=-0.025, ymax=0.2,
           ytick='{0.025, 1/6-0.04}', xtick='{0.05, 0.98}', yticklabels='{,,}', ylabel='{$t$}', xlabel='{$x$}', xticklabels='{,,}', parent=grpplot)

# Plot domain
def yfcn(x):
    return 0*x
x0 = np.linspace(0, 0, 5)
x = np.concatenate((x0, x0[::-1]))
y = np.concatenate((yfcn(x0), yfcn(x0[::-1])))

# Import PNG
Graphics('_img/variable_tslab.png', [0, 1], [0, 1/6], parent=ax0)
Node('$\partial \Omega^b_{\hat{t}_f}$', [0.5, 1/6-0.005], parent=ax0)


# Write Tikz files, compile TeX
fname_prefix='_py/bnd_trans'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)


## 3D simp

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 1 by 1, horizontal sep = 1cm, vertical sep = 0.7cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig, title_style='{at={(current bounding box.north)}, anchor=west}')

ax0 = Axes('axis', 'axis equal image', axis_lines='none',
           width='0.5\\textwidth',
           xmin=0, xmax=1, ymin=0, ymax=1,
           ytick='{0, 1/6}', yticklabels='{,,}', xticklabels='{,,}', parent=grpplot)

# Plot domain
def yfcn(x):
    return 0*x
x0 = np.linspace(0, 0, 5)
x = np.concatenate((x0, x0[::-1]))
y = np.concatenate((yfcn(x0), yfcn(x0[::-1])))

# Import PNG
Graphics('_img/3D_simp.png', [0, 1], [0, 1], parent=ax0)

# Write Tikz files, compile TeX
fname_prefix='_py/3D_simp'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

## naive splitting

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 2 by 2, horizontal sep = 1cm, vertical sep = 0.7cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig, title_style='{at={(current bounding box.north)}, anchor=west}')

ax0 = Axes('axis', 'axis equal image', axis_lines='none',
           width='0.35\\textwidth',
           xmin=0, xmax=1, ymin=0, ymax=1,
           ytick='{0, 1/6}', yticklabels='{,,}', xticklabels='{,,}', parent=grpplot)
ax1 = Axes('axis', 'axis equal image', axis_lines='none',
           width='0.35\\textwidth',
           xmin=0, xmax=1, ymin=0, ymax=1, xticklabels='{,,}',  yticklabels='{,,}',  parent=grpplot)
ax2 = Axes('axis', 'axis equal image', axis_lines='none',
           width='0.45\\textwidth',
           xmin=0, xmax=1, ymin=0, ymax=1, xticklabels='{,,}',  yticklabels='{,,}',  parent=grpplot)
ax3 = Axes('axis', 'axis equal image', axis_lines='none',
           width='0.45\\textwidth',
           xmin=0, xmax=1, ymin=0, ymax=1, xticklabels='{,,}',  yticklabels='{,,}',  parent=grpplot)

# Plot domain
def yfcn(x):
    return 0*x
x0 = np.linspace(0, 0, 5)
x = np.concatenate((x0, x0[::-1]))
y = np.concatenate((yfcn(x0), yfcn(x0[::-1])))

# Import PNG
Graphics('_img/2D_wedge_viz.png', [0, 1], [0, 1], parent=ax0)
Graphics('_img/2D_wedge_split.png', [0, 1], [0, 1], parent=ax1)
Graphics('_img/wedge_split_100.png', [0, 1], [0, 1], parent=ax2)
Graphics('_img/wedge_split_100.png', [0, 1], [0, 1], parent=ax3)

# Write Tikz files, compile TeX
fname_prefix='_py/naive_split'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)


## symmetric splitting

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 2 by 1, horizontal sep = 1cm, vertical sep = 0.7cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig, title_style='{at={(current bounding box.north)}, anchor=west}')

ax0 = Axes('axis', 'axis equal image', axis_lines='none',
           width='0.45\\textwidth',
           xmin=0, xmax=1, ymin=0, ymax=1,
           ytick='{0, 1/6}', yticklabels='{,,}', xticklabels='{,,}', parent=grpplot)
ax1 = Axes('axis', 'axis equal image',axis_lines='none',
           width='0.45\\textwidth',
           xmin=0, xmax=1, ymin=0, ymax=1, xticklabels='{,,}',  yticklabels='{,,}',  parent=grpplot)

# Plot domain
def yfcn(x):
    return 0*x
x0 = np.linspace(0, 0, 5)
x = np.concatenate((x0, x0[::-1]))
y = np.concatenate((yfcn(x0), yfcn(x0[::-1])))

# Import PNG
Graphics('_img/3D_fixed_wedge.png', [0, 1], [0, 1], parent=ax0)
Graphics('_img/3D_fixed_wedge.png', [0, 1], [0, 1], parent=ax1)

# Write Tikz files, compile TeX
fname_prefix='_py/symm_split'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)



## slab to slab

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 2 by 1, horizontal sep = 1cm, vertical sep = 0.7cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig, title_style='{at={(current bounding box.north)}, anchor=west}')

ax0 = Axes('axis', 'axis equal image',
           width='0.5\\textwidth',
           xmin=0, xmax=1, ymin=0, ymax=1/6,
           ytick='{0, 1/6}', yticklabels='{,,}', xlabel='{Slab 1}' , xticklabels='{,,}', parent=grpplot)
ax1 = Axes('axis', 'axis equal image',
           width='0.5\\textwidth',
           xmin=0, xmax=1, ymin=0, ymax=1/6, xticklabels='{,,}', ytick='{0, 1/6}', yticklabels='{,,}', xlabel='{Slab 2}',  parent=grpplot)


# Plot domain
def yfcn(x):
    return 0*x
x0 = np.linspace(0, 0, 5)
x = np.concatenate((x0, x0[::-1]))
y = np.concatenate((yfcn(x0), yfcn(x0[::-1])))

Line(x, y, 'red', 'dashed',
         parent=ax5, label='line:anal_sol')


# Import PNG
Graphics('_img/slab1_to_2.png', [0, 1], [0, 1/6], parent=ax0)
Graphics('_img/slab2_to_1.png', [0, 1], [0, 1/6], parent=ax1)

# Write Tikz files, compile TeX
fname_prefix='_py/slab2slab'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)




import sys
sys.exit()


## Stenosis: True CFD, MRI

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 1 by 3, horizontal sep = 0.4cm, vertical sep = 0.5cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig)

ax0 = Axes('axis', 'axis equal image',
           axis_lines='none', width='0.58\\textwidth',
           xmin=0, xmax=1, ymin=-0.09, ymax=0.09, parent=grpplot)
ax1 = Axes('axis', 'axis equal image',
           axis_lines='none', width='0.58\\textwidth',
           xmin=0, xmax=1, ymin=-0.09, ymax=0.09, parent=grpplot)
ax2 = Axes('axis', 'axis equal image',
           axis_lines='none', width='0.58\\textwidth',
           xmin=0, xmax=1, ymin=-0.09, ymax=0.09, parent=grpplot)


# Import PNG
Graphics('_img/true_sten_cfd.png', [0, 1], [-0.05, 0.05], parent=ax0)
Graphics('_img/true_sten_cfd_mri_noise0.png', [0, 1], [-0.09, 0.09], parent=ax1)
Graphics('_img/true_sten_cfd_mri_noise20.png', [0, 1], [-0.09, 0.09], parent=ax2)

# Write Tikz files, compile TeX
fname_prefix='_py/stenosis_truth_mri_pres'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

## Aorta: True CFD, MRI

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 3 by 1, horizontal sep = 1.2cm, vertical sep = 0.6cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig)

ax0 = Axes('axis', 'axis equal image',
           axis_lines='none', width='0.6\\textwidth',
           xmin=0, xmax=0.13, ymin=-0.079, ymax=0.1186, parent=grpplot)
ax1 = Axes('axis', 'axis equal image',
           axis_lines='none', width='0.6\\textwidth',
           xmin=0, xmax=0.13, ymin=-0.079, ymax=0.1186, parent=grpplot)
ax2 = Axes('axis', 'axis equal image',
           axis_lines='none', width='0.6\\textwidth',
           xmin=0, xmax=0.13, ymin=-0.079, ymax=0.1186, parent=grpplot)

# Import PNG
Graphics('_img/true_aorta_cfd.png', [0, 0.1248], [-0.079, 0.1186], parent=ax0)
Graphics('_img/true_aorta_cfd_mri_noise0.png', [0, 0.13], [-0.079, 0.116], parent=ax1)
Graphics('_img/true_aorta_cfd_mri_noise20.png', [0, 0.13], [-0.079, 0.116], parent=ax2)

# Write Tikz files, compile TeX
fname_prefix='_py/aorta_truth_mri_pres'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

## Stenosis: MRI to SBI

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 1 by 2, horizontal sep = 0.4cm, vertical sep = 0.5cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig, title_style='{at={(current bounding box.north west)}, anchor=west}')

ax0 = Axes('axis', 'axis equal image',
           axis_lines='none', width='0.75\\textwidth',
           xmin=0, xmax=1, ymin=-0.09, ymax=0.09, parent=grpplot)
ax1 = Axes('axis', 'axis equal image',
           axis_lines='none', width='0.75\\textwidth',
           xmin=0, xmax=1, ymin=-0.09, ymax=0.09, parent=grpplot)

# Import PNG
Graphics('_img/sbi_sten_vox_noise20_nref2.png', [0, 1], [-0.09, 0.09], parent=ax1)
Graphics('_img/true_sten_cfd_mri_noise20.png', [0, 1], [-0.09, 0.09], parent=ax0)

# Write Tikz files, compile TeX
fname_prefix='_py/stenosis_mri_sbi_pres'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

## Aorta: MRI to SBI

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 2 by 1, horizontal sep = 1.5cm, vertical sep = 0.6cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig)

ax0 = Axes('axis', 'axis equal image',
           axis_lines='none', width='0.6\\textwidth',
           xmin=0, xmax=0.13, ymin=-0.079, ymax=0.1186, parent=grpplot)
ax1 = Axes('axis', 'axis equal image',
           axis_lines='none', width='0.6\\textwidth',
           xmin=0, xmax=0.13, ymin=-0.079, ymax=0.1186, parent=grpplot)

# Import PNG
Graphics('_img/true_aorta_cfd_mri_noise20.png', [0, 0.13], [-0.079, 0.116], parent=ax0)
Graphics('_img/sbi_aorta_cfd_noise20.png', [0, 0.1248], [-0.079, 0.1186], parent=ax1)

# Write Tikz files, compile TeX
fname_prefix='_py/aorta_mri_sbi_pres'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)


## Stenosis: inlet boundary conditions
# Create mesh and axes
fig = Figure()
grpsty = '{group size = 1 by 1, horizontal sep = 0.4cm, vertical sep = 0.8cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig,
                    title_style='{at={(current bounding box.north)}}')

ax0 = Axes('axis', 'axis equal image',
           title='Parabolic inflow boundary condition',
           axis_lines='none', width='1\\textwidth',
           xmin=0, xmax=1, ymin=-0.09, ymax=0.09, parent=grpplot)
# Import PNG
Graphics('_img/bnd_param_inflow.png', [0, 1], [-0.05, 0.05], parent=ax0)

# Write Tikz files, compile TeX
fname_prefix='_py/bnd_param_inflow'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

## Stenosis: bilinear flow field
# Create mesh and axes
fig = Figure()
grpsty = '{group size = 1 by 1, horizontal sep = 0.4cm, vertical sep = 0.8cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig,
                    title_style='{at={(current bounding box.north)}}')

ax0 = Axes('axis', 'axis equal image',axis_lines='none', width='0.75\\textwidth',
           xmin=0.3248, xmax=0.6753, ymin=-0.09, ymax=0.09, parent=grpplot)
# Import PNG
Graphics('_img/bilinear_flow_field_2normals.png', [0.3248, 0.6753], [-0.09, 0.09], parent=ax0)

# Write Tikz files, compile TeX
fname_prefix='_py/bilin_flow_field'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

## Stenosis: lagrangian quadratic approximation
# Create mesh and axes
fig = Figure()
grpsty = '{group size = 1 by 1, horizontal sep = 0.4cm, vertical sep = 0.8cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig,
                    title_style='{at={(current bounding box.north)}}')

ax0 = Axes('axis', 'axis equal image',
           title='Quadratic approximation',
           axis_lines='none', width='0.75\\textwidth',ylabel='{\tilde{v}_N}', xlabel='{\hat{n}}',
           xmin=0, xmax=0.02, ymin=0, ymax=1.2, parent=grpplot)
# Import PNG
Graphics('_img/quad_approx', [0, 0.02], [0, 1.2], parent=ax0)

# Write Tikz files, compile TeX
fname_prefix='_py/quad_approx'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

## Aorta: mesh, CFD, MRI

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 3 by 2, horizontal sep = 1.2cm, vertical sep = 0.7cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig)

ax0 = Axes('axis', 'axis equal image',
           title='Reference mesh',
           axis_lines='none', width='0.5\\textwidth',
           xmin=0, xmax=0.13, ymin=-0.079, ymax=0.1186, parent=grpplot)
ax1 = Axes('axis', 'axis equal image',
           title='Reference solution',
           axis_lines='none', width='0.5\\textwidth',
           xmin=0, xmax=0.13, ymin=-0.079, ymax=0.1186, parent=grpplot)
ax2 = Axes('axis', 'axis equal image',
           title='MR data (no noise)',
           axis_lines='none', width='0.5\\textwidth',
           xmin=0, xmax=0.13, ymin=-0.079, ymax=0.1186, parent=grpplot)
ax3 = Axes('axis', 'axis equal image',
           title='MR data (noise)',
           axis_lines='none', width='0.5\\textwidth',
           xmin=0, xmax=0.13, ymin=-0.079, ymax=0.1186, parent=grpplot)
ax4 = Axes('axis', 'axis equal image',
           title='Reconstructed solution',
           axis_lines='none', width='0.5\\textwidth',
           xmin=0, xmax=0.13, ymin=-0.079, ymax=0.1186, parent=grpplot)
ax5 = Axes('axis', 'axis equal image',
           title='MR data from SBI',
           axis_lines='none', width='0.5\\textwidth',
           xmin=0, xmax=0.13, ymin=-0.079, ymax=0.1186, parent=grpplot)

# Import PNG
Graphics('_img/true_aorta_mesh.png', [0, 0.1248], [-0.079, 0.1186], parent=ax0)
Graphics('_img/true_aorta_cfd.png', [0, 0.1248], [-0.079, 0.1186], parent=ax1)
Graphics('_img/true_aorta_cfd_mri_noise0.png', [0, 0.13], [-0.079, 0.116], parent=ax2)

Graphics('_img/true_aorta_cfd_mri_noise20.png', [0, 0.13], [-0.079, 0.116], parent=ax3)
Graphics('_img/sbi_aorta_cfd_noise20.png', [0, 0.1248], [-0.079, 0.1186], parent=ax4)
Graphics('_img/sbi_aorta_vox_noise20.png', [0, 0.13], [-0.079, 0.116], parent=ax5)

# Write Tikz files, compile TeX
fname_prefix='_py/aorta_truth_msh_cfd_mri_pres'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)


# WSS 1
## WSS 0
xsc = 6.0
sigsc = 10.6

# Load data
dat0 = np.load('_dat/sten_wss_truth.npz')
dat1 = np.load('_dat/sten_wss_sbi_noise20_nref0.npz')
dat2 = np.load('_dat/sten_wss_sbi_noise20_nref1.npz')
dat3 = np.load('_dat/sten_wss_sbi_noise20_nref2.npz')

def mk_dist(xf):
    dx = xf[:, 1:]-xf[:, :-1]
    s00 = np.sqrt(np.sum((xf[:, 1:]-xf[:, :-1])**2, axis=0))
    return np.concatenate(([0.0], np.cumsum(s00)))

def mk_cont(Fn0):
    Fn = Fn0.copy('F')
    for k in range(Fn.shape[2]-1):
        Fn[:,-1,k] = 0.5*(Fn0[:,-1,k]+Fn0[:,0,k+1])
        Fn[:,0,k+1] = 0.5*(Fn0[:,-1,k]+Fn0[:,0,k+1])
    return Fn

shp0 = dat0['xf'].shape
xf0 = dat0['xf'].reshape((shp0[0], -1), order='F')
s0 = xsc*mk_dist(xf0)
s0 = s0.reshape((shp0[1], shp0[2]), order='F')
Fn0 = sigsc*mk_cont(dat0['Fn'])
idx0 = np.logical_and(s0.flatten('F')>=1.8, s0.flatten('F')<=4.2)

shp1 = dat1['xf'].shape
xf1 = dat1['xf'].reshape((shp1[0], -1), order='F')
s1 = xsc*mk_dist(xf1)
s1 = s1.reshape((shp1[1], shp1[2]), order='F')
Fn1 = sigsc*mk_cont(dat1['Fn'])
idx1 = np.logical_and(s1.flatten('F')>=1.8, s1.flatten('F')<=4.2)

shp2 = dat2['xf'].shape
xf2 = dat2['xf'].reshape((shp2[0], -1), order='F')
s2 = xsc*mk_dist(xf2)
s2 = s2.reshape((shp2[1], shp2[2]), order='F')
Fn2 = sigsc*mk_cont(dat2['Fn'])
idx2 = np.logical_and(s2.flatten('F')>=1.8, s2.flatten('F')<=4.2)

shp3 = dat3['xf'].shape
xf3 = dat3['xf'].reshape((shp3[0], -1), order='F')
s3 = xsc*mk_dist(xf3)
s3 = s3.reshape((shp3[1], shp3[2]), order='F')
Fn3 = sigsc*mk_cont(dat3['Fn'])
idx3 = np.logical_and(s3.flatten('F')>=1.8, s3.flatten('F')<=4.2)

# Create figure and axes
fig = Figure()
ax0 = Axes('axis', width='0.65\\textwidth', parent=fig,
           ymax=0.29, ytick='{0, 0.1, 0.2, 0.27}',
           xtick='{0, 1.8, 3, 4.2, 6}',
           xlabel='{Distance along wall (cm)}',
           ylabel='{$\sigma^\mathrm{wss}$ (Pa)}',
           xticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}',
           yticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}')

# Plot WSS
Line(s0.flatten('F'), Fn0[2, :, :].flatten('F'), 'black', 'thick', 'solid',
     parent=ax0, label='line:wss_truth')
Line(s1.flatten('F')[idx1], Fn1[2, :, :].flatten('F')[idx1], 'red', 'thick', 'dashed',
     parent=ax0, label='line:wss_sbi_nref0')
Line(s2.flatten('F')[idx2], Fn2[2, :, :].flatten('F')[idx2], 'blue', 'thick', 'dotted',
     parent=ax0, label='line:wss_sbi_nref1')
Line(s3.flatten('F')[idx3], Fn3[2, :, :].flatten('F')[idx3], 'magenta', 'thick', 'dash dot',
     parent=ax0, label='line:wss_sbi_nref2')

# Write Tikz files, compile TeX
fname_prefix='_py/wss_truth_sbi_nrefs_pres'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)



import sys
sys.exit()

## Stenosis: mesh levels

# Create figure and axes
fig = Figure()
grpsty = '{group size = 2 by 3, horizontal sep = 0.4cm, vertical sep = 0.2cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig)

ax = []
for k in range(6):
    ax_ = Axes('axis', 'axis equal image',
               axis_lines='none', width='0.58\\textwidth',
               xmin=0, xmax=1, ymin=-0.05, ymax=0.05, parent=grpplot)
    ax.append(ax_)

# Import PNG
Graphics('_img/true_sten_mesh_nref0.png', [0, 1], [-0.05, 0.05], parent=ax[0])
Graphics('_img/true_sten_cfd_nref0.png', [0, 1], [-0.05, 0.05], parent=ax[1])
Graphics('_img/true_sten_mesh_nref1.png', [0, 1], [-0.05, 0.05], parent=ax[2])
Graphics('_img/true_sten_cfd_nref1.png', [0, 1], [-0.05, 0.05], parent=ax[3])
Graphics('_img/true_sten_mesh_nref2.png', [0, 1], [-0.05, 0.05], parent=ax[4])
Graphics('_img/true_sten_cfd_nref2.png', [0, 1], [-0.05, 0.05], parent=ax[5])

# Write Tikz files, compile TeX
fname_prefix='_py/stenosis_msh_cfd_nrefs'
#write_tex(fig, fname_prefix=fname_prefix, view=True)
#cleanup_compile(fname_prefix)

## WSS 0
xsc = 6.0
sigsc = 10.6

# Load data
dat0 = np.load('_dat/sten_wss_truth.npz')
dat0b = np.load('_dat/sten_wss_sbi_noise20_nref2.npz')
dat1 = np.load('_dat/aorta_wss_truth.npz')
dat1b = np.load('_dat/aorta_wss_sbi_noise20.npz')

def mk_dist(xf):
    dx = xf[:, 1:]-xf[:, :-1]
    s00 = np.sqrt(np.sum((xf[:, 1:]-xf[:, :-1])**2, axis=0))
    return np.concatenate(([0.0], np.cumsum(s00)))

def mk_cont(Fn0):
    Fn = Fn0.copy('F')
    for k in range(Fn.shape[2]-1):
        Fn[:,-1,k] = 0.5*(Fn0[:,-1,k]+Fn0[:,0,k+1])
        Fn[:,0,k+1] = 0.5*(Fn0[:,-1,k]+Fn0[:,0,k+1])
    return Fn

shp0 = dat0['xf'].shape
xf0 = dat0['xf'].reshape((shp0[0], -1), order='F')
s0 = xsc*mk_dist(xf0)
s0 = s0.reshape((shp0[1], shp0[2]), order='F')
Fn0 = sigsc*mk_cont(dat0['Fn'])

shp0b = dat0b['xf'].shape
xf0b = dat0b['xf'].reshape((shp0b[0], -1), order='F')
s0b = xsc*mk_dist(xf0b)
s0b = s0b.reshape((shp0b[1], shp0b[2]), order='F')
Fn0b = sigsc*mk_cont(dat0b['Fn'])
idx0b = np.logical_and(s0b.flatten('F')>=1.8, s0b.flatten('F')<=4.2)

shp1 = dat1['xf'].shape
xf1 = dat1['xf'].reshape((shp1[0], -1), order='F')
s1 = mk_dist(xf1)
s1 = s1.reshape((shp1[1], shp1[2]), order='F')
Fn1 = mk_cont(dat1['Fn'])

shp1b = dat1b['xf'].shape
xf1b = dat1b['xf'].reshape((shp1b[0], -1), order='F')
s1b = mk_dist(xf1b)
s1b = s1b.reshape((shp1b[1], shp1b[2]), order='F')
Fn1b = mk_cont(dat1b['Fn'])

# Create figure and axes
fig = Figure()
grpsty = '{group size = 2 by 1, horizontal sep = 1.2cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig)

ax0 = Axes('axis', width='0.5\\textwidth', parent=grpplot, ymax=0.3,
           title='{WSS distribution (vessel)}',
           xlabel='{Distance along wall (cm)}',
           ylabel='{$\sigma^\mathrm{wss}$ (Pa)}',
           xtick='{0, 1.8, 3, 4.2, 6}',
           xticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}',
           yticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}')
ax1 = Axes('axis', width='0.5\\textwidth', parent=grpplot, ymax=0.15,
           title='{WSS distribution (aorta)}',
           xlabel='{Distance along wall (cm)}',
           xticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}',
           yticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}')

# Plot WSS
Line(s0.flatten('F'), Fn0[2, :, :].flatten('F'), 'black', 'thick', 'solid',
     parent=ax0, label='line:wss_truth')
Line(s0b.flatten('F')[idx0b], Fn0b[2, :, :].flatten('F')[idx0b], 'red', 'thick', 'dashed',
     parent=ax0, label='line:wss_sbi')

Line(s1.flatten('F'), Fn1[2, :, :].flatten('F'), 'black', 'thick', 'solid',
     parent=ax1)
Line(s1b.flatten('F'), Fn1b[2, :, :].flatten('F'), 'red', 'thick', 'dashed',
     parent=ax1)

# Write Tikz files, compile TeX
fname_prefix='_py/wss_truth_sbi'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)


## WSS 1

# Load data
dat0 = np.load('_dat/sten_wss_truth.npz')
dat1 = np.load('_dat/sten_wss_sbi_noise20_nref0.npz')
dat2 = np.load('_dat/sten_wss_sbi_noise20_nref1.npz')
dat3 = np.load('_dat/sten_wss_sbi_noise20_nref2.npz')

def mk_dist(xf):
    dx = xf[:, 1:]-xf[:, :-1]
    s00 = np.sqrt(np.sum((xf[:, 1:]-xf[:, :-1])**2, axis=0))
    return np.concatenate(([0.0], np.cumsum(s00)))

def mk_cont(Fn0):
    Fn = Fn0.copy('F')
    for k in range(Fn.shape[2]-1):
        Fn[:,-1,k] = 0.5*(Fn0[:,-1,k]+Fn0[:,0,k+1])
        Fn[:,0,k+1] = 0.5*(Fn0[:,-1,k]+Fn0[:,0,k+1])
    return Fn

shp0 = dat0['xf'].shape
xf0 = dat0['xf'].reshape((shp0[0], -1), order='F')
s0 = xsc*mk_dist(xf0)
s0 = s0.reshape((shp0[1], shp0[2]), order='F')
Fn0 = sigsc*mk_cont(dat0['Fn'])
idx0 = np.logical_and(s0.flatten('F')>=1.8, s0.flatten('F')<=4.2)

shp1 = dat1['xf'].shape
xf1 = dat1['xf'].reshape((shp1[0], -1), order='F')
s1 = xsc*mk_dist(xf1)
s1 = s1.reshape((shp1[1], shp1[2]), order='F')
Fn1 = sigsc*mk_cont(dat1['Fn'])
idx1 = np.logical_and(s1.flatten('F')>=1.8, s1.flatten('F')<=4.2)

shp2 = dat2['xf'].shape
xf2 = dat2['xf'].reshape((shp2[0], -1), order='F')
s2 = xsc*mk_dist(xf2)
s2 = s2.reshape((shp2[1], shp2[2]), order='F')
Fn2 = sigsc*mk_cont(dat2['Fn'])
idx2 = np.logical_and(s2.flatten('F')>=1.8, s2.flatten('F')<=4.2)

shp3 = dat3['xf'].shape
xf3 = dat3['xf'].reshape((shp3[0], -1), order='F')
s3 = xsc*mk_dist(xf3)
s3 = s3.reshape((shp3[1], shp3[2]), order='F')
Fn3 = sigsc*mk_cont(dat3['Fn'])
idx3 = np.logical_and(s3.flatten('F')>=1.8, s3.flatten('F')<=4.2)

# Create figure and axes
fig = Figure()
ax0 = Axes('axis', width='0.5\\textwidth', parent=fig, 
           ymax=0.29, ytick='{0, 0.1, 0.2, 0.27}',
           xtick='{0, 1.8, 3, 4.2, 6}',
           xlabel='{Distance along wall (cm)}',
           ylabel='{$\sigma^\mathrm{wss}$ (Pa)}',
           xticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}',
           yticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}')

# Plot WSS
Line(s0.flatten('F'), Fn0[2, :, :].flatten('F'), 'black', 'thick', 'solid',
     parent=ax0, label='line:wss_truth')
Line(s1.flatten('F')[idx1], Fn1[2, :, :].flatten('F')[idx1], 'red', 'thick', 'dashed',
     parent=ax0, label='line:wss_sbi_nref0')
Line(s2.flatten('F')[idx2], Fn2[2, :, :].flatten('F')[idx2], 'blue', 'thick', 'dotted',
     parent=ax0, label='line:wss_sbi_nref1')
Line(s3.flatten('F')[idx3], Fn3[2, :, :].flatten('F')[idx3], 'magenta', 'thick', 'dash dot',
     parent=ax0, label='line:wss_sbi_nref2')

# Write Tikz files, compile TeX
fname_prefix='_py/wss_truth_sbi_nrefs'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

import sys
sys.exit()

## WSS cfd
dat = np.load('../simulations/_dat/full_run_july2_full.npz')
F = dat['F_sbi']
F1 = dat['F_mri']
F0 = dat['F_tru']

fig = Figure()
ax0 = Axes('axis', width='0.5//textwidth', parent=fig,
            xlabel='Distance along wall (cm)',
            ylabel='{$\sigma^{WSS}$ cPa}',
			xticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}',
			yticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}')

Line(s0.flatten('F'), F0[3,4,3,1], 'black', 'thick', 'solid',
     parent=ax0, label='line:wss_truth')
Line(s0.flatten('F'), F[3,4,3,0], 'red', 'thick', 'dashed',
     parent=ax0, label='line:wss_sbi_nref0')
Line(s0.flatten('F'), F[3,4,3,1], 'blue', 'thick', 'dotted',
     parent=ax0, label='line:wss_sbi_nref1')
Line(s0.flatten('F'), F[3,4,3,2], 'blue', 'thick', 'dotted',
     parent=ax0, label='line:wss_sbi_nref1')

# Write Tikz files, compile TeX
fname_prefix='_py/wss_truth_sbi_nrefs1'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)


## Fig 4 ##
fig = Figure()
grpsty = '{group size = 1 by 3, horizontal sep = 0.4cm, vertical sep = 0.4cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig)
ax0 = Axes('axis', 'axis equal image', xticklabels='{,,}', ytick='{-0.05,0,0.05}', xmin=0, xmax=1, ymin=-0.05, ymax=0.05, parent=grpplot)
ax1 = Axes('axis', 'axis equal image', xticklabels='{,,}', ytick='{-0.05,0,0.05}', xmin=0, xmax=1, ymin=-0.05, ymax=0.05, parent=grpplot)
ax2 = Axes('axis', 'axis equal image', xtick='{0,0.5,1}',  ytick='{-0.05,0,0.05}', xmin=0, xmax=1, ymin=-0.05, ymax=0.05, parent=grpplot)

Graphics('_img/sten_msh1.png', [0, 1], [-0.05, 0.05], parent=ax0)
Graphics('_img/sten_msh2.png', [0, 1], [-0.05, 0.05], parent=ax1)
Graphics('_img/sten_msh3.png', [0, 1], [-0.05, 0.05], parent=ax2)

fname_prefix='sten_msh_configs'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

## Fig 6 ##
fig = Figure()
grpsty = '{group size = 2 by 1, horizontal sep = 0.7cm, vertical sep = 0.4cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig)
ax0 = Axes('axis', 'axis equal image', xtick='{0.34, 0.5, 0.67}', ytick='{-0.05, 0, 0.05}', xmin=0.34, xmax=0.67, ymin=-0.05, ymax=0.05, parent=grpplot)
ax1 = Axes('axis', 'axis equal image', xtick='{0.34,0.5,0.67}', yticklabels='{,,}', xmin=0.34, xmax=0.67, ymin=-0.05, ymax=0.05, parent=grpplot)

Graphics('_img/vox_dat_0noise.png', [0.34, 0.67], [-0.05, 0.05], parent=ax0)
Graphics('_img/vox_dat_10noise.png', [0.34, 0.67], [-0.05, 0.05], parent=ax1)

fname_prefix='vox_dat_noise'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

## Fig 8 ## 
fig = Figure()
grpsty = '{group size = 2 by 1, horizontal sep = 0.7cm, vertical sep = 0.4cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig)

ax1 = Axes('axis', xtick='{0.3, 0.4, 0.5}', ytick='{-0.05, -0.025, 0, 0.025, 0.05}', xmin=0.3, xmax=0.55, ymin=-0.05, ymax=0.05, parent=grpplot)
ax2 = Axes('axis', xmin=0, xmax=1, ymax=0.0253, ymin = 0, parent=grpplot) 
Graphics('_img/velocity_profile_Re1000_noise20_vpd_4.png', [0.3, 0.522], [-0.05,0.05], parent=ax1)
Graphics('_img/wss_dist_Re1000_noise20_vpd4', [0, 1], [0, 0.0253], parent=ax2)

fname_prefix='velocity_profile_Re1000_noise20_vpd_4'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

## Fig 9 ## 
fig = Figure()
grpsty = '{group size = 2 by 1, horizontal sep =0.7cm, vertical sep = 0.4cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig)

ax1 = Axes('axis', 'axis equal image', xtick = '{0, 0.065, 0.13}', ytick='{-0.079, 0.0185, 0.116}', xmin=0, xmax=0.13, ymin=-0.079, ymax=0.116, parent=grpplot)
ax2 = Axes('axis', 'axis equal image', xtick = '{0, 0.065, 0.13}', yticklabels='{,,}', xmin=0, xmax=0.13, ymin=-0.079, ymax=0.116, parent=grpplot)

Graphics('_img/aorta_true_flow_Re1000_noise20_vpd3.png', [0,0.13], [-0.079, 0.116], parent=ax1)
Graphics('_img/aorta_sbi_flow_Re1000_noise20_vpd3.png', [0,0.13], [-0.079, 0.116], parent=ax2)

fname_prefix='true_and_recon_aorta_flow'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

## Fig 10 ## CFD profiles 
fig = Figure()

ax = Axes('axis', xmin=0, xmax=1, ymin=0, ymax=0.0253, parent=fig)

Graphics('_img/cfd_trials_wss_profile_Re500_noise20_vpd5.png', [0,1], [0, 0.0253], parent=ax)

fname_prefix='cfd_trials_wss_profile'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

## Fig 11 ## Aorta WSS profile

fig = Figure()

ax = Axes('axis', xmin=0, xmax=1, ymin=0, ymax=0.16, parent=fig)

Graphics('_img/aorta_wss_dist_Re1000_noise20_vpd3.png', [0,1], [0, 0.16], parent=ax)

fname_prefix='aorta_wss_dist'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)


import sys
sys.exit()

# Below here is just example

##### Figure 1: History ####
fig = Figure()
grpsty = '{group size = 3 by 3, horizontal sep = 1.4cm, vertical sep = 0.4cm}'
grpplt = Groupplot(group_style=grpsty, parent=fig)
 
for p in [1, 2, 3]:

    ## Load data
    s = 'nel6p{0:d}q{0:d}'.format(p)
    dat0 = np.load('../simulations/_dat/iburg1v1d_sptm_nrl0_stdy0_'+s+'_hist0.npz')
    dat1 = np.load('../simulations/_dat/iburg1v1d_sptm_nrl0_stdy0_'+s+'_hist1.npz')
    N = dat0['R0_nrm'].shape[1]

    # Plot KKT residuals
    ax1 = Axes('axis', xtick='{0,50,100}',
               xmin=-5, xmax=105, ymin=6e-8, ymax=2e5,
               ymode='log', width='0.33\\textwidth', parent=grpplt)
    if p>1: ax1.set_properties(ymin=1e-10)
    if p==2: ax1.set_properties(ymax=2e3)
    if p==3: ax1.set_properties(xlabel='{Iteration ($k$)}')
    if p<3: ax1.set_properties(xticklabels='{,,}')
    Line(range(N), dat0['R0_nrm'][0, :], 'black', 'thick', dot,
         mark_repeat=10, parent=ax1, label='line:R0')
    Line(range(N), dat1['dLdY_nrm'][0, :]/dat1['dLdY_nrm'][0, 0], 'red',
         'thick', triangle, mark_repeat=10, parent=ax1, label='line:dLdY')

    # Plot objective residuals
    ax2 = Axes('axis', xtick='{0,50,100}',
               xmin=-5, xmax=105, ymin=6e-4, ymax=2,
               ymode='log', width='0.33\\textwidth', parent=grpplt)
               #title='{$p='+str(p)+'$}', parent=grpplt)
    if p==1: ax2.set_properties(ymin=6e-2, ymax=2)
    if p==3: ax2.set_properties(xlabel='{Iteration ($k$)}')
    if p<3: ax2.set_properties(xticklabels='{,,}')
    Line(range(N), dat0['R1err_nrm'][0, :], 'blue', 'thick', square,
         mark_repeat=10, parent=ax2, label='line:R1err')
    Line(range(N), dat0['R1msh_nrm'][0, :], 'magenta', 'thick', pentagon,
         mark_repeat=10, parent=ax2, label='line:R1msh')

    # Plot numerical parameters
    ax3 = Axes('axis', xtick='{0,50,100}',
               xmin=-5, xmax=105,
               ymode='log', width='0.33\\textwidth', parent=grpplt)
    if p==3: ax3.set_properties(xlabel='{Iteration ($k$)}')
    if p<3: ax3.set_properties(xticklabels='{,,}')
    Line(range(N), dat1['alpha'][0, :], 'black', 'solid',
         parent=ax3, label='line:alpha')
    Line(range(N), dat1['lam'][0, :], 'blue', 'dashed',
         parent=ax3, label='line:lam')
    Line(range(N), dat1['kappa0'][0, :], 'red', 'dash dot',
         parent=ax3, label='line:kappa')
    
# Write TikZ file, corresponding TeX file, compile, and view PDF
fname_prefix='_py/iburg1v1d_sptm_nrl0_hist'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

##### Figure 2: Slice at t=0.8 and shock surface ####

# Create figure and axes
fig = Figure()
grpsty = '{group size = 2 by 1, horizontal sep = 1.8cm}'
grpplt = Groupplot(group_style=grpsty, parent=fig)

ax0 = Axes('axis', 'axis equal image',
           width='0.45\\textwidth',
           xlabel='{$z$}', ylabel='{$t$}',
           xtick = '{0.0, 0.5, 0.8, 1.0}',
           ytick = '{0.0, 0.6, 1.2}',
           xmin=-0.2, xmax=1, ymin=0, ymax=1.2, parent=grpplt)
ax1 = Axes('axis', width='0.45\\textwidth',
           xlabel='{$t$}', ylabel='{$\phi(0.8,t)$}',
           xmin=0, xmax=1.2, ymin=-1, ymax=4.3, parent=grpplt)
#ax2 = Axes('axis', width='0.35\\textwidth',
#           xlabel='{$z_\mathrm{s}(t)$}', ylabel='{$t$}',
#           xmin=0, xmax=1, ymin=0, ymax=0.7, parent=grpplt)

# Plot space-time exact solution
Graphics('_img/iburg1v1d_sptm_nrl0_stdy0_nel6p4q4_final_nomsh.png',
         [-0.2, 1], [0, 1.2], parent=ax0)
Line([0.8, 0.8], [0, 1.2], 'solid', 'gray', 'dashed',
     parent=ax0, label='line:iburg-acc:slice')

ts = 0.4
zs = (1+4.0/3.0)*(1-np.sqrt(1+3*ts))+4*ts
Draw([-0.2, zs], [ts, ts], [], '->', '>=latex', cs='axis cs', parent=ax0)
Node('$z_\mathrm{s}(t)$', [0.5*(-0.2+zs), ts], 'axis cs', 'above', parent=ax0)

# Plot exact solution
tstar = 0.584777015771760
t1, t2 = np.linspace(0, tstar, 250), np.linspace(tstar, 1.2, 250)
U1, U2 = -3*0.2/(1+3*t1), 4 + 0*t2
Line(t1, U1, 'black', 'thick', parent=ax1)
Line(t2, U2, 'black', 'thick', parent=ax1)

t = np.linspace(0, 1.2, 500)
xs = (4.0/3.0+1)*(1-np.sqrt(1+3*t))+4*t;
idx = np.where(xs<=1.0)[0]
Line(xs[idx], t[idx], 'black', 'thick', parent=ax0,
     label='line:iburg-acc:exact')

# Plot numerical solutions
pltsty = [['cyan', 'dotted', 'thick'],
          ['red', 'dashed', 'thick'],
          ['yellow', 'dotted', 'thick']]

for p in [1, 2]: # [1, 2, 3]:

    # Load data
    s = 'nel6p{0:d}q{0:d}'.format(p)
    dat_slc = np.load('../simulations/_dat/iburg1v1d_sptm_nrl0_stdy0_'+s+'_slice.npz')
    dat_shk = np.load('../simulations/_dat/iburg1v1d_sptm_nrl0_stdy0_'+s+'_shock.npz')

    # Plot solution
    xlst, Ulst = format_coord_soln_elemwise(dat_slc['xsl'], dat_slc['Usl'],
                                            dat_slc['which_elem'], True)
    for k in range(len(xlst)):
        Line(xlst[k][1, :], Ulst[k][0, :], *pltsty[p-1], parent=ax1,
             label='line:iburg-acc:p'+str(p))

    # Plot shock
    xlst, Ulst = format_coord_soln_elemwise(dat_shk['xsl'], dat_shk['Usl'],
                                            dat_shk['which_elem'], True)
    for k in range(len(xlst)):
        Line(xlst[k][0, :], Ulst[k][0, :], *pltsty[p-1], parent=ax0)

# Write TikZ file, corresponding TeX file, compile, and view PDF
fname_prefix='_py/iburg1v1d_sptm_nrl0_slice_shock'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)


##### Figure 3, Table 1: h-convergence ####

# Create figure and axes
fig = Figure()
grpsty = '{group size = 2 by 1, horizontal sep = 2.4cm}'
grpplt = Groupplot(group_style=grpsty, parent=fig)

ax1 = Axes('axis', width='0.42\\textwidth', height='0.325\\textwidth',
           xmode='log', ymode='log', xlabel='{$h$}', ylabel='{$E_\phi$}',
           xmin=0.01, xmax=0.2, ymin=1e-8, ymax=1e-1, parent=grpplt)
ax2 = Axes('axis', width='0.42\\textwidth', height='0.325\\textwidth',
           xmode='log', ymode='log', xlabel='{$h$}', ylabel='{$E_{z_\mathrm{s}}$}',
           xmin=0.01, xmax=0.2, ymin=1e-11, ymax=1e-2, parent=grpplt)
pltsty = [['black',  dot], ['blue', square],
          ['red', triangle], ['magenta', pentagon]]

# Setup data
h = np.zeros((4, 4))
nelem = np.zeros((4, 4))
err_soln = np.zeros((4, 4))
err_shk = np.zeros((4, 4))
for p in [1, 2, 3, 4]:
    dat = np.load('../simulations/_dat/iburg1v1d_sptm_nrl0_stdy1_p{0:d}q{0:d}.npz'.format(p))
    h[:, p-1] = dat['h'][0, :]
    nelem[:, p-1] = dat['nelem'][0, :]
    err_soln[:, p-1] = dat['err_soln'][0, :]
    err_shk[:, p-1] = dat['err_shk'][0, :]

# Plot h convergence lines
for p in [1, 2, 3]:

    hpos = h[h[:, p-1]>0, p-1]
    hmin, hmax = 0.5*np.min(hpos), 2*np.max(hpos)

    # Solution error
    Line(h[:, p-1], err_soln[:, p-1], 'solid', 'thick', 
         *pltsty[p-1], parent=ax1, label='line:iburg:hconv:p'+str(p))
    b = np.log(err_soln[-2,p-1])-(p+1)*np.log(h[-2,p-1])
    y1, y2 = np.exp(b+(p+1)*np.log(hmin)), np.exp(b+(p+1)*np.log(hmax))
    Line([hmin, hmax], [y1, y2], 'dashed', pltsty[p-1][0], parent=ax1)

    # Shock error
    Line(h[:, p-1], err_shk[:, p-1], 'solid', 'thick',
         *pltsty[p-1], parent=ax2)
    b = np.log(err_shk[-2,p-1])-(p+1)*np.log(h[-2,p-1])
    y1, y2 = np.exp(b+(p+1)*np.log(hmin)), np.exp(b+(p+1)*np.log(hmax))
    Line([hmin, hmax], [y1, y2], 'dashed', pltsty[p-1][0], parent=ax2)

# Write TikZ file, corresponding TeX file, compile, and view PDF
fname_prefix='_py/iburg1v1d_sptm_nrl0_hconv'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

# Create h convergence table
for p in [1, 2, 3]:
    f = open('iburg1v1d_sptm_nrl0_hconv_p'+str(p)+'.tab', 'w')
    E = np.vstack((err_soln[:, p-1][None, :], err_shk[:, p-1][None, :]))
    s = create_hconv_tab_sec(p, p, h[:, p-1], nelem[:, p-1], E)
    f.write(s)
    f.close()

##### Figure 4: No reinitialization demo ####

# Create figure and axes
fig = Figure()
grpsty = '{group size = 2 by 1, horizontal sep = 2cm, vertical sep = 1.5cm}'
grpplt = Groupplot(group_style=grpsty, parent=fig)

ax1 = Axes('axis', 'axis equal image',
           xmin=-0.2, xmax=1, ymin=0, ymax=1.2,
           xticklabels='{,,}', yticklabels='{,,}',
           width='0.45\\textwidth', parent=grpplt)
 
ax2 = Axes('axis', xtick='{0,50,100}',
           xlabel='{Iteration ($k$)}',
           xmin=-5, xmax=105, ymode='log',
           width='0.45\\textwidth', parent=grpplt)

## Plot 1: Image
Graphics('_img/iburg1v1d_sptm_nrl0_stdy0_nel6p3q3_noreinit_it040_msh.png',
         [-0.2, 1], [0, 1.2], parent=ax1)

## Plot 2: Convergence history

# Load data
s = 'nel6p{0:d}q{0:d}'.format(p)
dat0 = np.load('../simulations/_dat/iburg1v1d_sptm_nrl0_stdy0_nel6p3q3_noreinit_hist0.npz')
dat1 = np.load('../simulations/_dat/iburg1v1d_sptm_nrl0_stdy0_nel6p3q3_noreinit_hist1.npz')
N = dat0['R0_nrm'].shape[1]

# Plot residuals
Line(range(N), dat0['R0_nrm'][0, :], 'black', 'thick', dot,
     mark_repeat=10, parent=ax2)
Line(range(N), dat1['dLdY_nrm'][0, :]/dat1['dLdY_nrm'][0, 0], 'red',
     'thick', triangle, mark_repeat=10, parent=ax2)
Line(range(N), dat0['R1err_nrm'][0, :], 'blue', 'thick', square,
     mark_repeat=10, parent=ax2, label='line:R1err')

# Write TikZ file, corresponding TeX file, compile, and view PDF
fname_prefix='_py/iburg1v1d_sptm_nrl0_noreinit'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

################################## SHKFORM #####################################

##### Figure 1: History ####
fig = Figure()
grpsty = '{group size = 3 by 2, horizontal sep = 1.4cm, vertical sep = 0.4cm}'
grpplt = Groupplot(group_style=grpsty, parent=fig)
 
for p in [2, 3]:

    ## Load data
    s = 'nel20p{0:d}q{0:d}'.format(p)
    dat0 = np.load('../simulations/_dat/iburg1v1d_sptm_shkform_'+s+'_hist0.npz')
    dat1 = np.load('../simulations/_dat/iburg1v1d_sptm_shkform_'+s+'_hist1.npz')
    N = dat0['R0_nrm'].shape[1]
    if p == 3: N = N-6

    # Plot KKT residuals
    ax1 = Axes('axis', xtick='{0,50,100}',
               xmin=-5, xmax=105, ymin=6e-9, ymax=2e2,
               ymode='log', width='0.33\\textwidth', parent=grpplt)
    if p<3: ax1.set_properties(xticklabels='{,,}')
    if p==3: ax1.set_properties(xlabel='{Iteration ($k$)}')
    Line(range(N), dat0['R0_nrm'][0, :N], 'black', 'thick', dot,
         mark_repeat=10, parent=ax1, label='line:R0')
    Line(range(N), dat1['dLdY_nrm'][0, :N]/dat1['dLdY_nrm'][0, 0], 'red',
         'thick', triangle, mark_repeat=10, parent=ax1, label='line:dLdY')

    # Plot objective residuals
    ax2 = Axes('axis', xtick='{0,50,100}',
               xmin=-5, xmax=105, ymin=6e-5, ymax=0.2,
               ymode='log', width='0.33\\textwidth', parent=grpplt)
    if p<3: ax2.set_properties(xticklabels='{,,}')
    if p==2: ax2.set_properties(ymin=6e-4)
    if p==3: ax2.set_properties(xlabel='{Iteration ($k$)}')
    Line(range(N), dat0['R1err_nrm'][0, :N], 'blue', 'thick', square,
         mark_repeat=10, parent=ax2, label='line:R1err')
    Line(range(N), dat0['R1msh_nrm'][0, :N], 'magenta', 'thick', pentagon,
         mark_repeat=10, parent=ax2, label='line:R1msh')

    # Plot numerical parameters
    ax3 = Axes('axis', xtick='{0,50,100}', xmin=-5, xmax=105,
               ymode='log', width='0.33\\textwidth', parent=grpplt)
    if p<3: ax3.set_properties(xticklabels='{,,}')
    if p==3: ax3.set_properties(ymin=6e-6)
    if p==3: ax3.set_properties(xlabel='{Iteration ($k$)}')
    Line(range(N), dat1['alpha'][0, :N], 'black', 'solid',
         parent=ax3, label='line:alpha')
    Line(range(N), dat1['lam'][0, :N], 'blue', 'dashed',
         parent=ax3, label='line:lam')
    Line(range(N), dat1['kappa0'][0, :N], 'red', 'dash dot',
         parent=ax3, label='line:kappa')

# Write TikZ file, corresponding TeX file, compile, and view PDF
fname_prefix='_py/iburg1v1d_sptm_shkform_hist'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

##### Figure 2: Slices ####

# Create figure and axes
fig = Figure()
#grpsty = '{group size = 3 by 4, horizontal sep = 0.4cm, vertical sep = 0.4cm}'
grpsty = '{group size = 4 by 2, horizontal sep = 0.4cm, vertical sep = 0.4cm}'
grpplt = Groupplot(group_style=grpsty, parent=fig)

#for k in [0, 4, 8, 1, 5, 9, 2, 6, 10, 3, 7, 11]:
for k in [0, 2, 3, 4, 5, 6, 9, 10]:

    # Create axis
    ax_ = Axes('axis', width='0.3\\textwidth',
               xmin=-1, xmax=1, ymin=-1.2, ymax=1.4, parent=grpplt)
    if k in [5, 6, 9, 10]:
        ax_.set_properties(xtick='{-1,0,1}', xlabel='{$z$}')
        if k in [6, 9, 10]:
            ax_.set_properties(yticklabels='{,,}')
    if k in [0, 5]:
        ax_.set_properties(ytick='{-1, 0, 1.2}',
                           ylabel='{$\phi(z,\\bar{t})$}')
        if k == 0:
            ax_.set_properties(xticklabels='{,,}')
    if k not in [0, 5, 6, 9, 10]:
        ax_.set_properties(xticklabels='{,,}', yticklabels='{,,}')
 
    # Load data
    dat_slc = np.load('../simulations/_dat/iburg1v1d_sptm_shkform_nel20p3q3_slice'+str(k+1).zfill(2)+'.npz')
    
    # Plot solution
    xlst, Ulst = format_coord_soln_elemwise(dat_slc['xsl'], dat_slc['Usl'],
                                            dat_slc['which_elem'], True)
    for j in range(len(xlst)):
        Line(xlst[j][0, :], Ulst[j][0, :],
             'black', 'solid', 'thick', parent=ax_)

# Write TikZ file, corresponding TeX file, compile, and view PDF
fname_prefix='_py/iburg1v1d_sptm_shkform_shock'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

##### Figure 3: Slices (for animation) ####

# Create figure and axes
fig = Figure()
ax = Axes('axis', width='0.3\\textwidth',
          xmin=-1, xmax=1, ymin=-1.2, ymax=1.4,
          xtick='{-1,0,1}', ytick='{-1,0,1.2}', parent=fig)

for k in range(11):

    # Load data
    dat_slc = np.load('../simulations/_dat/iburg1v1d_sptm_shkform_nel20p3q3_slice'+str(k+1).zfill(2)+'.npz')
    
    # Plot solution
    xlst, Ulst = format_coord_soln_elemwise(dat_slc['xsl'], dat_slc['Usl'],
                                            dat_slc['which_elem'], True)
    for j in range(len(xlst)):
        Line(xlst[j][0, :], Ulst[j][0, :],
             'black', 'solid', 'thick', parent=ax, over=str(k+1))

# Write TikZ file, corresponding TeX file, compile, and view PDF
fname_prefix='_py/iburg1v1d_sptm_shkform_sliceanim'
#write_tex(fig, fname_prefix=fname_prefix, view=False)
#cleanup_compile(fname_prefix)



==> _py/plot_shkform_slices.py <==
import numpy as np
  
from pytikz.pltobj import Figure, Groupplot, Axes, Line, Graphics, Draw, Node
from pytikz.sys_core import write_tex, cleanup_compile
from pytikz.style import Linestyle

# Load data
# 1 is coarsest, 2 is medium, 3 is finest, 4 is coarsest with adaptive refinement
dat11 = np.load('_dat/iburg_shkfrm_msh1_study3_slice1.npz'); dat12 = np.load('_dat/iburg_shkfrm_msh1_study3_slice2.npz'); 
dat21 = np.load('_dat/iburg_shkfrm_msh2_study3_slice1.npz'); dat22 = np.load('_dat/iburg_shkfrm_msh2_study3_slice2.npz'); 
dat31 = np.load('_dat/iburg_shkfrm_msh4_study3_slice1.npz'); dat32 = np.load('_dat/iburg_shkfrm_msh4_study3_slice2.npz');
dat41 = np.load('_dat/iburg_shkfrm_msh8_study3_slice1.npz'); dat42 = np.load('_dat/iburg_shkfrm_msh8_study3_slice2.npz');

datcfd1 = np.load('_dat/shk_cpt_iburg_shkcpt_t_0_1.npz'); datcfd2 = np.load('_dat/shk_cpt_iburg_shkcpt_t_0_6.npz')

x11 = dat11['xsl']; u11 = dat11['Usl']; x12 = dat12['xsl']; u12 = dat12['Usl']; 
x21 = dat21['xsl']; u21 = dat21['Usl']; x22 = dat22['xsl']; u22 = dat22['Usl']; 
x31 = dat31['xsl']; u31 = dat31['Usl']; x32 = dat32['xsl']; u32 = dat32['Usl']; 
x41 = dat41['xsl']; u41 = dat41['Usl']; x42 = dat42['xsl']; u42 = dat42['Usl']; 

xcfd1 = datcfd1['xsl']; ucfd1 = datcfd1['Usl']; xcfd2 = datcfd2['xsl']; ucfd2 = datcfd2['Usl'];

# Create figure and axes
fig = Figure()
grpsty = '{group size = 4 by 1, horizontal sep = 0.25cm, vertical sep = 0.25cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig,
                    title_style='{at={(current bounding box.north west)}, anchor=west}')
ax0 = Axes('axis', width='0.31\\textwidth', parent=grpplot,
           ylabel='{$w(x,T)$}',
           xlabel='{ $x$}',
           ytick='{-1, 0, 1}', xtick='{-1, -0.5, 0, 0.5, 1}',
           xticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}',
           yticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}')

ax1 = Axes('axis', width='0.31\\textwidth', parent=grpplot,
           xlabel='{ $x$}',
           ytick='{-1, 0, 1}', xtick='{-1, -0.5, 0, 0.5, 1}',
           yticklabels='{''}', 
           xticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}',
           yticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}')

ax2 = Axes('axis', width='0.31\\textwidth', parent=grpplot,
          xlabel='{ $x$}',
           ytick='{-1, 0, 1}', xtick='{-1, -0.5, 0, 0.5, 1}',
           yticklabels='{''}', 
           xticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}',
           yticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}')

ax3 = Axes('axis', width='0.31\\textwidth', parent=grpplot,
           xlabel='{ $x$}',
           ytick='{-1, 0, 1}', xtick='{-1, -0.5, 0, 0.5, 1}',
           yticklabels='{''}', xticklabels='{-1, -0.5, 0, 0.5, 1}')

# ax4 = Axes('axis', width='0.31\\textwidth', parent=grpplot,
#            ylabel='{$\\phi(x,T)$}',
          #  xlabel='{ $x$}',
          #  ytick='{-1, 0, 1}',
#            xticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}',
#            yticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}')

# ax5 = Axes('axis', width='0.31\\textwidth', parent=grpplot,
#            xlabel='{ $x$}',
#            ytick='{''}', 
#            yticklabels='{''}', 
#            xticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}',
#            yticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}')

# ax6 = Axes('axis', width='0.31\\textwidth', parent=grpplot,
#            xlabel='{ $x$}',
#            ytick='{''}', 
#            yticklabels='{''}', 
#            xticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}',
#            yticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}')

# ax7 = Axes('axis', width='0.31\\textwidth', parent=grpplot,
#            xlabel='{ $x$}',
#            ytick='{''}', 
#            yticklabels='{''}')


# Line(x11[0,1:2], u11[0, 1:2], 'black', 'thick', 'solid',
#                parent=ax0, label='line:u11_solid')
# Line(x12[0,1:2], u12[0,1:2], 'blue', 'thick', 'solid',
#                parent=ax0, label='line:u12_solid')

# Plot slices

Line(xcfd1[0,:], ucfd1[0, :], 'black', 'thick', 'solid',
     parent=ax0, label='line:ucfd1')
# Line(xcfd2[0,:], ucfd2[0, :], 'black', 'thick', 'solid',
#      parent=ax4, label='line:ucfd2')

brkpts = [0]
for k in range(1, u11.shape[1]):
    uavg = np.abs(0.5*(u11[0, k]+u11[0, k-1]))
    udff = np.abs(u11[0, k]-u11[0, k-1])
    if udff > 0.05:
        if k-1 in brkpts:
            continue
        brkpts.append(k)
brkpts.append(u11.shape[1])

for k in range(len(brkpts)-1):
    j1 = brkpts[k]
    j2 = brkpts[k+1]
    Line(x11[0,j1:j2], u11[0,j1:j2], 'red', 'thin', 'solid',
         parent=ax0, label='line:u11_solid')
#Line(x11[0,:], u11[0, :], 'red', 'thin', 'solid',
#     parent=ax0, label='line:u11_solid')

# lll = u12.shape[1]
# shkpnt = [1, 2]
# cnt  = 0
# for i in range(0,lll-1):
#      if abs(u12[0,i] - u12[0, i+1]) > 0.5:
#           shkpnt[cnt] = i
#           cnt = cnt + 1
#           print("shock passed")
# Line(x12[0,list(range(0, shkpnt[0]))], u12[0,list(range(0,shkpnt[0]))], 'red', 'thick', 'dashed',
#                parent=ax4, label='line:u12_solid')
# Line(x12[0,list(range(shkpnt[0]+1, shkpnt[1]))], u12[0,list(range(shkpnt[0]+1, shkpnt[1]))], 'red', 'thick', 'dashed',
#                parent=ax4)
# Line(x12[0,list(range(shkpnt[1]+1, lll-1))], u12[0,list(range(shkpnt[1]+1, lll-1))], 'red', 'thick', 'dashed',
#                parent=ax4)



#### axes 2 ####

Line(xcfd1[0,:], ucfd1[0, :], 'black', 'thick', 'solid',
     parent=ax1, label='line:ucfd1')
# Line(xcfd2[0,:], ucfd2[0, :], 'black', 'thick', 'solid',
#      parent=ax5, label='line:ucfd2')

brkpts = [0]
for k in range(1, u21.shape[1]):
    uavg = np.abs(0.5*(u21[0, k]+u21[0, k-1]))
    udff = np.abs(u21[0, k]-u21[0, k-1])
    if udff > 0.05:
        if k-1 in brkpts:
            continue
        brkpts.append(k)
brkpts.append(u21.shape[1])

for k in range(len(brkpts)-1):
    j1 = brkpts[k]
    j2 = brkpts[k+1]
    Line(x21[0,j1:j2], u21[0,j1:j2], 'red', 'thin', 'solid',
         parent=ax1, label='line:u21_solid')
#Line(x21[0,:], u21[0, :], 'red', 'thin', 'solid',
#     parent=ax1, label='line:u21_solid')

# lll = u22.shape[1]
# shkpnt = [1, 2]
# cnt  = 0
# for i in range(0,lll-1):
#      if abs(u22[0,i] - u22[0, i+1]) > 0.5:
#           shkpnt[cnt] = i
#           cnt = cnt + 1
#           print("shock passed")
# Line(x22[0,list(range(0, shkpnt[0]))], u22[0,list(range(0,shkpnt[0]))], 'red', 'thick', 'dashed',
#                parent=ax5, label='line:u22_solid')
# Line(x22[0,list(range(shkpnt[0]+1, shkpnt[1]))], u22[0,list(range(shkpnt[0]+1, shkpnt[1]))], 'red', 'thick', 'dashed',
#                parent=ax5)
# Line(x22[0,list(range(shkpnt[1]+1, lll-1))], u22[0,list(range(shkpnt[1]+1, lll-1))], 'red', 'thick', 'dashed',
#                parent=ax5)



#### axes 3 ####

# Plot slices
Line(xcfd1[0,:], ucfd1[0, :], 'black', 'thick', 'solid',
     parent=ax2, label='line:ucfd1')
# Line(xcfd2[0,:], ucfd2[0, :], 'black', 'thick', 'solid',
#      parent=ax6, label='line:ucfd2')

brkpts = [0]
for k in range(1, u31.shape[1]):
    uavg = np.abs(0.5*(u31[0, k]+u31[0, k-1]))
    udff = np.abs(u31[0, k]-u31[0, k-1])
    if udff > 0.05:
        if k-1 in brkpts:
            continue
        brkpts.append(k)
brkpts.append(u31.shape[1])

for k in range(len(brkpts)-1):
    j1 = brkpts[k]
    j2 = brkpts[k+1]
    Line(x31[0,j1:j2], u31[0,j1:j2], 'red', 'thin', 'solid',
         parent=ax2, label='line:u31_solid')
#Line(x31[0,:], u31[0, :], 'red', 'thin', 'solid',
#     parent=ax2, label='line:u31_solid')

# lll = u32.shape[1]
# shkpnt = [1, 2]
# cnt  = 0
# for i in range(0,lll-1):
#      if abs(u32[0,i] - u32[0, i+1]) > 0.5:
#           shkpnt[cnt] = i
#           cnt = cnt + 1
#           print("shock passed")
# Line(x32[0,list(range(0, shkpnt[0]))], u32[0,list(range(0,shkpnt[0]))], 'red', 'thick', 'dashed',
#                parent=ax6, label='line:u32_solid')
# Line(x32[0,list(range(shkpnt[0]+1, shkpnt[1]))], u32[0,list(range(shkpnt[0]+1, shkpnt[1]))], 'red', 'thick', 'dashed',
#                parent=ax6)
# Line(x32[0,list(range(shkpnt[1]+1, lll-1))], u32[0,list(range(shkpnt[1]+1, lll-1))], 'red', 'thick', 'dashed',
#                parent=ax6)

     

#### axes 4 ####

Line(xcfd1[0,:], ucfd1[0, :], 'black', 'thick', 'solid',
     parent=ax3, label='line:ucfd1')
# Line(xcfd2[0,:], ucfd2[0, :], 'black', 'thick', 'solid',
#      parent=ax7, label='line:ucfd2')

# Plot slices
brkpts = [0]
for k in range(1, u41.shape[1]):
    uavg = np.abs(0.5*(u41[0, k]+u41[0, k-1]))
    udff = np.abs(u41[0, k]-u41[0, k-1])
    if udff > 0.05:
        if k-1 in brkpts:
            continue
        brkpts.append(k)
brkpts.append(u41.shape[1])

for k in range(len(brkpts)-1):
    j1 = brkpts[k]
    j2 = brkpts[k+1]
    Line(x41[0,j1:j2], u41[0,j1:j2], 'red', 'thin', 'solid',
         parent=ax3, label='line:u41_solid')
#Line(x41[0,:], u41[0, :], 'red', 'thin', 'solid',
#     parent=ax3, label='line:u41_solid')

# lll = u42.shape[1]
# shkpnt = [1, 2]
# cnt  = 0
# for i in range(0,lll-1):
#      if abs(u42[0,i] - u42[0, i+1]) > 0.5:
#           shkpnt[cnt] = i
#           cnt = cnt + 1
#           print("shock passed")
# Line(x42[0,list(range(0, shkpnt[0]))], u42[0,list(range(0,shkpnt[0]))], 'red', 'thick', 'dashed',
#                parent=ax7, label='line:u42_solid')
# Line(x42[0,list(range(shkpnt[0]+1, shkpnt[1]))], u42[0,list(range(shkpnt[0]+1, shkpnt[1]))], 'red', 'thick', 'dashed',
#                parent=ax7)
# Line(x42[0,list(range(shkpnt[1]+1, lll-1))], u42[0,list(range(shkpnt[1]+1, lll-1))], 'red', 'thick', 'dashed',
#                parent=ax7)




# Write Tikz files, compile TeX
fname_prefix='_py/shkfrm_slices'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

import sys
sys.exit()


==> _py/plot_shu_slabs_new.py <==
import numpy as np
  
from pytikz.pltobj import Figure, Groupplot, Axes, Line, Graphics, Draw, Node
from pytikz.sys_core import write_tex, cleanup_compile
from pytikz.style import Linestyle


dat0 = np.load('_dat/shu_slice.npz');

U_ref = dat0['shu_ref']; x_ref = dat0['x_ref']
U_ref_rhs = dat0['shu_ref2']; x_ref_rhs = dat0['x_ref2']
x_ist = dat0['x']; U_ist = dat0['F']


# Create mesh and axes
fig = Figure()
grpsty = '{group size = 1 by 4, horizontal sep = 0.05cm, vertical sep = 0.05cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig,
                    title_style='{at={(current bounding box.north west)}, anchor=west}')

ax0 = Axes('axis', 'axis equal image',
       width='1\\textwidth',
		   xtick='{-5, -4, -2.5, 0, 2.5, 5}', ytick='{0.5, 1, 1.5, 2}',
       xticklabels='{''}',
       ylabel='{$t$}',
       xmin=-5, xmax=5, ymin=0, ymax=2, parent=grpplot)
ax1 = Axes('axis', 'axis equal image',
       width='1\\textwidth',
		   xtick='{-5, -4, 0, 5}', ytick='{0.5, 1, 1.5, 2}',
       xticklabels='{''}',
       ylabel='{$t$}',
       xmin=-5, xmax=5, ymin=0, ymax=2, parent=grpplot)
ax2 = Axes('axis', 'axis equal image',
       width='1\\textwidth',
		   xtick='{-5, -4, 0, 5}', ytick='{0.5, 1, 1.5, 2}',
       xticklabels='{''}',
       ylabel='{$t$}',
       xmin=-5, xmax=5, ymin=0, ymax=2, parent=grpplot)
ax3 = Axes('axis', 'axis equal image',
       width='1\\textwidth',
		   xtick='{-5, -4, -2.5, 0, 2.5, 5}', ytick='{0, 0.5, 1, 1.5, 2}',
       xlabel='{$x$}', ylabel='{$t$}',
       xmin=-5, xmax=5, ymin=0, ymax=2, parent=grpplot)

# Import PNG
xmin = -5; xmax = 5;
Graphics('_img/full_shu_initmsh.png', [-5, 5], [0, 2], parent=ax0)
Line([xmin, xmax], [0.4, 0.4], 'black', 'thick', 'dashed',
     parent=ax0, label='line:shu_slab1/2')
Line([xmin, xmax], [0.8, 0.8], 'black', 'thick', 'dashed',
     parent=ax0, label='line:slab2/3')
Line([xmin, xmax], [1.2, 1.2], 'black', 'thick', 'dashed',
     parent=ax0, label='line:slab3/4')
Line([xmin, xmax], [1.6, 1.6], 'black', 'thick', 'dashed',
     parent=ax0, label='line:slab4/5')

Graphics('_img/full_shu_initnomsh.png', [-5, 5], [0, 2], parent=ax1)
Graphics('_img/final_shu_level1msh.png', [-5, 5], [0, 2], parent=ax2)
Line([xmin, xmax], [0.4, 0.4], 'black', 'thick', 'dashed',
     parent=ax2, label='line:slab1/2')
Line([xmin, xmax], [0.8, 0.8], 'black', 'thick', 'dashed',
     parent=ax2, label='line:slab2/3')
Line([xmin, xmax], [1.2, 1.2], 'black', 'thick', 'dashed',
     parent=ax2, label='line:slab3/4')
Line([xmin, xmax], [1.6, 1.6], 'black', 'thick', 'dashed',
     parent=ax2, label='line:slab4/5')
Graphics('_img/final_shu_level1nomsh.png', [-5, 5], [0, 2], parent=ax3)


# Write Tikz files, compile TeX
fname_prefix='_py/shu_init_and_final'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 1 by 4, horizontal sep = 0.05cm, vertical sep = 0.05cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig,
                    title_style='{at={(current bounding box.north west)}, anchor=west}')

ax0 = Axes('axis', 'axis equal image',
       width='1\\textwidth',
		   xtick='{-5, -4, 0, 5}', ytick='{0.5, 1, 1.5, 2}',
		   xticklabels='{''}',
       ylabel='{$t$}',
       xmin=-5, xmax=5, ymin=0, ymax=2, parent=grpplot)
ax1 = Axes('axis', 'axis equal image',
       width='1\\textwidth',
		   xtick='{-5, -4, 0, 5}', ytick='{0.5, 1, 1.5, 2}',
       xticklabels='{''}',
       ylabel='{$t$}',
       xmin=-5, xmax=5, ymin=0, ymax=2, parent=grpplot)
ax2 = Axes('axis', 'axis equal image',
       width='1\\textwidth',
		   xtick='{-5, -4, 0, 5}', ytick='{0.5, 1, 1.5, 2}',
		   xticklabels='{''}',
       ylabel='{$t$}',
       xmin=-5, xmax=5, ymin=0, ymax=2, parent=grpplot)
ax3 = Axes('axis', 'axis equal image',
       width='1\\textwidth',
		   xtick='{-5, -4, -2.5, 0, 2.5, 5}', ytick='{0, 0.5, 1, 1.5, 2}',
       xlabel='{$x$}', ylabel='{$t$}',
       xmin=-5, xmax=5, ymin=0, ymax=2, parent=grpplot)

# Import PNG
Graphics('_img/shu_sol_dens_msh_init_sol.png', [-5, 5], [0, 2], parent=ax0)
Graphics('_img/shu_sol_dens_msh_init_sol_bnd_rmv.png', [-5, 3.061], [0, 2], parent=ax1)
Graphics('_img/shu_p2q2_dens_msh.png', [-5, 3.061], [0, 2], parent=ax2)
Graphics('_img/shu_sol_dens_nomsh_bnd_rmv.png', [-5, 3.061], [0, 2], parent=ax3)

# Write Tikz files, compile TeX
fname_prefix='_py/shu_bnd_rmv'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)


# Create figure and axes
fig = Figure()
grpsty = '{group size = 1 by 1, horizontal sep = 0.25cm, vertical sep = 0.25cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig,
                    title_style='{at={(current bounding box.north west)}, anchor=west}')
ax0 = Axes('axis', width='0.95\\textwidth', parent=grpplot,
           ylabel='{$\\rho(x,T)$}',
           xlabel='{$x$}',
           xtick='{-5, -2.5, 0, 2.5, 5}', #xticklabels='{''}', 
           xticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}',
           yticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}')

nnn = 50
print(x_ist.shape)
print(U_ist.shape)

Line(x_ref[0, :], U_ref[0, :], 'black', 'thick', 'solid',
               parent=ax0, label='line:ref_sol')
Line(x_ref_rhs[0, :], U_ref_rhs[0, :], 'black', 'thick', 'solid',
               parent=ax0, label='line:ref2_sol')
for i in range(1, 46):
    Line(x_ist[0, (i-1)*nnn+1:nnn*i], U_ist[0, (i-1)*nnn+1:nnn*i], 'red', 'thick', 'dashed',
               parent=ax0, label='line:ist_sol')
Line(x_ref_rhs[0, 1:-1], U_ref_rhs[0, 1:-1], 'red', 'thick', 'dashed',
               parent=ax0, label='line:ist2_sol')

# Write Tikz files, compile TeX
fname_prefix='_py/shu_finalT_slice'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

import sys
sys.exit()




==> _py/plot_shuosher_slabs.py <==
import numpy as np
  
from pytikz.pltobj import Figure, Groupplot, Axes, Line, Graphics, Draw, Node
from pytikz.sys_core import write_tex, cleanup_compile
from pytikz.style import Linestyle

## Stenosis: mesh, CFD, MRI

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 2 by 1, horizontal sep = 0.05cm, vertical sep = 0.8cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig,
                    title_style='{at={(current bounding box.north west)}, anchor=west}')

ax0 = Axes('axis', 'axis equal image',
        width='0.59\\textwidth',
		   xtick='{-4.5, 0, 4.5}', ytick='{0, 0.675, 1.35}',
		   xticklabels='{''}', yticklabels='{''}',
           xmin=-4.5, xmax=4.5, ymin=0, ymax=3*1.35/1.35, parent=grpplot)
ax1 = Axes('axis', 'axis equal image',
           width='0.59\\textwidth',
		   xtick='{-4.5, 0, 4.5}', ytick='{0, 0.675, 1.35}',
           xticklabels='{''}', yticklabels='{''}',
           xmin=-4.5, xmax=4.5, ymin=0, ymax=3*1.35/1.35, parent=grpplot)


# Import PNG
Graphics('_img/eulerii_shuosher_w_mesh_full.png', [-4.5, 4.5], [0, 3*1.35/1.35], parent=ax0)
Graphics('_img/eulerii_shuosher_wo_mesh_full.png', [-4.5, 4.5], [0, 3*1.35/1.35], parent=ax1)


# Write Tikz files, compile TeX
fname_prefix='_py/euler_shuosher_full'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)


import sys
sys.exit()




==> _py/plot_shuosher_slabs_1_thru_3.py <==
import numpy as np
  
from pytikz.pltobj import Figure, Groupplot, Axes, Line, Graphics, Draw, Node
from pytikz.sys_core import write_tex, cleanup_compile
from pytikz.style import Linestyle

## Stenosis: mesh, CFD, MRI

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 2 by 3, horizontal sep = 0.05cm, vertical sep = 0.8cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig,
                    title_style='{at={(current bounding box.north west)}, anchor=west}')

ax0 = Axes('axis', 'axis equal image',
        width='0.59\\textwidth',
		   xtick='{-4.5, 0, 4.5}', ytick='{0, 0.675, 1.35}',
		   xticklabels='{''}', yticklabels='{''}',
                   xmin=-4.5, xmax=4.5, ymin=0, ymax=3*1.35/1.35, parent=grpplot)
#           xmin=-4.5, xmax=4.5, ymin=0, ymax=1.35, parent=grpplot)
ax1 = Axes('axis', 'axis equal image',
           width='0.59\\textwidth',
		   xtick='{-4.5, 0, 4.5}', ytick='{0, 0.675, 1.35}',
           xticklabels='{''}', yticklabels='{''}',
                   xmin=-4.5, xmax=4.5, ymin=0, ymax=3*1.35/1.35, parent=grpplot)
ax2 = Axes('axis', 'axis equal image',
           width='0.59\\textwidth',
		   xtick='{-4.5, 0, 4.5}', ytick='{0, 0.675, 1.35}',
           xticklabels='{''}', yticklabels='{''}',
           xmin=-4.5, xmax=4.5, ymin=0, ymax=3*1.35/1.35, parent=grpplot)
ax3 = Axes('axis', 'axis equal image',
           width='0.59\\textwidth',
		   xtick='{-4.5, 0, 4.5}', ytick='{0, 0.675, 1.35}',
           xticklabels='{''}', yticklabels='{''}',
           xmin=-4.5, xmax=4.5, ymin=0, ymax=3*1.35/1.35, parent=grpplot)
ax4 = Axes('axis', 'axis equal image',
           width='0.59\\textwidth',
           xtick='{-4.5, 0, 4.5}',ytick='{0, 0.675, 1.35}',
           xticklabels='{''}', yticklabels='{''}',
           xmin=-4.5, xmax=4.5, ymin=0,ymax=3*1.35/1.35, parent=grpplot)
ax5 = Axes('axis', 'axis equal image',
           width='0.59\\textwidth',
           xticklabels='{''}', yticklabels='{''}',
		   xtick='{-4.5, 0, 4.5}', ytick='{0, 0.675, 1.35}',
           xmin=-4.5, xmax=4.5, ymin=0, ymax=3*1.35/1.35, parent=grpplot)

# Import PNG
Graphics('_img/eulerii_shuosher_w_mesh_slabs1.png', [-4.5, 4.5], [0, 3*0.2250/1.35], parent=ax0)
Graphics('_img/eulerii_shuosher_wo_mesh_slabs1.png', [-4.5, 4.5], [0, 3*0.2250/1.35], parent=ax1)
Graphics('_img/eulerii_shuosher_w_mesh_slabs2.png', [-4.5, 4.5], [0, 3*0.45/1.35], parent=ax2)
Graphics('_img/eulerii_shuosher_wo_mesh_slabs2.png', [-4.5, 4.5], [0, 3*0.45/1.35], parent=ax3)
Graphics('_img/eulerii_shuosher_w_mesh_slabs3.png', [-4.5, 4.5], [0, 3*0.6750/1.35], parent=ax4)
Graphics('_img/eulerii_shuosher_wo_mesh_slabs3.png', [-4.5, 4.5], [0, 3*0.6750/1.35], parent=ax5)

# Write Tikz files, compile TeX
fname_prefix='_py/euler_shuosher_slabs1_thru_3'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)


import sys
sys.exit()




==> _py/plot_sod_refl_slabs.py <==
import numpy as np
  
from pytikz.pltobj import Figure, Groupplot, Axes, Line, Graphics, Draw, Node
from pytikz.sys_core import write_tex, cleanup_compile
from pytikz.style import Linestyle

## Stenosis: mesh, CFD, MRI

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 2 by 2, horizontal sep = 0.4cm, vertical sep = 0.4cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig,
                    title_style='{at={(current bounding box.north west)}, anchor=west}')

ax0 = Axes('axis', 'axis equal image',
        width='0.55\\textwidth',
        xtick='{-5, -2.5, 0, 2.5, 5}', ytick='{0, 1, 2, 3, 4, 5.5, 10}',
        xticklabels='{''}', yticklabels='{0, 0.1, 0.2, 0.3, 0.4, 0.55, 1}',
        ylabel='{$t$}',
        xmin=-5, xmax=5, ymin=0, ymax=10, parent=grpplot)
ax1 = Axes('axis', 'axis equal image',
           width='0.55\\textwidth',
           xtick='{-5, 0, 5}', ytick='{0, 10}',
           xticklabels='{''}', yticklabels='{''}',
           xmin=-5, xmax=5, ymin=0, ymax=10, parent=grpplot)
ax2 = Axes('axis', 'axis equal image',
        width='0.55\\textwidth',
        xtick='{-5, -2.5, 0, 2.5, 5}', ytick='{0, 1, 2, 2.85, 4.1, 5.6, 10}',
        xticklabels='{0, 0.25, 0.5, 0.75, 1}', yticklabels='{0, 0.1, 0.2, 0.285, 0.41, 0.56, 1}',
        xlabel='{$x$}', ylabel='{$t$}',
        xmin=-5, xmax=5, ymin=0, ymax=10, parent=grpplot)
ax3 = Axes('axis', 'axis equal image',
           width='0.55\\textwidth',
           xtick='{-5, -2.5, 0, 2.5, 5}', ytick='{0, 10}',
           xticklabels='{0, 0.25, 0.5, 0.75, 1}', yticklabels='{''}',
           xlabel='{$x$}',
           xmin=-5, xmax=5, ymin=0, ymax=10, parent=grpplot)

xmin = -5; xmax = 5;
# Import PNG
Graphics('_img/full_sod_initmsh.png', [-5, 5], [0, 10], parent=ax0)
Line([xmin, xmax], [1, 1], 'black', 'thick', 'dashed',
     parent=ax0, label='line:sod_slab1/2')
Line([xmin, xmax], [2, 2], 'black', 'thick', 'dashed',
     parent=ax0, label='line:slab2/3')
Line([xmin, xmax], [3, 3], 'black', 'thick', 'dashed',
     parent=ax0, label='line:slab3/4')
Line([xmin, xmax], [4, 4], 'black', 'thick', 'dashed',
     parent=ax0, label='line:slab4/5')
Line([xmin, xmax], [5.5, 5.5], 'black', 'thick', 'dashed',
     parent=ax0, label='line:slab5/6')



Graphics('_img/full_sod_initnomsh.png', [-5, 5], [0, 10], parent=ax1)
Graphics('_img/euler_sod_msh_6_slab_of_6_reflections.png', [-5, 5], [0, 10], parent=ax2)
Line([xmin, xmax], [1, 1], 'black', 'thick', 'dashed',
     parent=ax2, label='line:slab1/2')
Line([xmin, xmax], [2, 2], 'black', 'thick', 'dashed',
     parent=ax2, label='line:slab2/3')
Line([xmin, xmax], [2.854, 2.854], 'black', 'thick', 'dashed',
     parent=ax2, label='line:slab3/4')
Line([xmin, xmax], [4.068, 4.068], 'black', 'thick', 'dashed',
     parent=ax2, label='line:slab4/5')
Line([xmin, xmax], [5.607, 5.607], 'black', 'thick', 'dashed',
     parent=ax2, label='line:slab5/6')


Graphics('_img/euler_sod_nomsh_6_slab_of_6_reflections.png', [-5, 5], [0, 10], parent=ax3)

Line([xmin, xmax], [2, 2], 'red', 'thin', 'solid',
     parent=ax3, label='line:slice4')
Line([xmin, xmax], [3.4, 3.4], 'red', 'thin', 'solid',
     parent=ax3, label='line:slice1')
Line([xmin, xmax], [4.3, 4.3], 'red', 'thin', 'solid',
     parent=ax3, label='line:slice2')
Line([xmin, xmax], [5.4, 5.4], 'red', 'thin', 'solid',
     parent=ax3, label='line:slice3')
# Line([xmin, xmax], [5.6, 5.6], 'red', 'thick', 'dashed',
#      parent=ax3, label='line:slice4')


# Write Tikz files, compile TeX
fname_prefix='_py/sod_slabs1_thru_6_refl'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)



# Create mesh and axes
fig = Figure()
grpsty = '{group size = 2 by 1, horizontal sep = 0.4cm, vertical sep = 0.4cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig,
                    title_style='{at={(current bounding box.north west)}, anchor=west}')

ax0 = Axes('axis', 'axis equal image',
        width='0.5\\textwidth',
        xtick='{0, 0.25, 0.5, 0.75, 1}', ytick='{0, 0.4397}',
		    xticklabels='{0, 0.25, 0.5, 0.75, 1}', yticklabels='{0, 0.44}',
        xlabel='{$x$}', ylabel='{$t$}',
        xmin=0, xmax=1, ymin=0, ymax=0.439713, parent=grpplot)
ax1 = Axes('axis', 'axis equal image',
           width='0.5\\textwidth',
           xtick='{0, 0.25, 0.5, 0.75, 1}', ytick='{0, 1}',
           xticklabels='{0, 0.25, 0.5, 0.75, 1}', yticklabels='{''}',
           xlabel='{$x$}',
           xmin=0, xmax=1, ymin=0, ymax=0.439713, parent=grpplot)

# Import PNG
Graphics('_img/sod_rarefac_not_trackedmsh.png', [0, 1], [0, 0.406756], parent=ax0)
Graphics('_img/sod_rarefac_trackedmsh.png', [-0, 1], [0, 0.439713], parent=ax1)

x = np.linspace(0, 0.5,50)
y = -0.85615*x + 0.428

print(x)
print(y)
Line(x, y, 'red', 'thin', 'dashed',
     parent=ax0, label='line:rare_line')
Line(x, y, 'red', 'thin', 'dashed',
     parent=ax1, label='line:rare_line')


# Write Tikz files, compile TeX
fname_prefix='_py/sod_variable_boundary'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

import sys
sys.exit()




==> _py/plot_sod_slabs.py <==
import numpy as np
  
from pytikz.pltobj import Figure, Groupplot, Axes, Line, Graphics, Draw, Node
from pytikz.sys_core import write_tex, cleanup_compile
from pytikz.style import Linestyle

## Stenosis: mesh, CFD, MRI

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 2 by 2, horizontal sep = 0.05cm, vertical sep = 0.8cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig,
                    title_style='{at={(current bounding box.north west)}, anchor=west}')

ax0 = Axes('axis', 'axis equal image',
        width='0.59\\textwidth',
           xtick='{0, 0.5, 1}', ytick='{0, 0.1, 0.2}',
		   xticklabels='{''}', yticklabels='{''}',
           xmin=0, xmax=1, ymin=0, ymax=0.2, parent=grpplot)
ax1 = Axes('axis', 'axis equal image',
           width='0.59\\textwidth',
           xtick='{0, 0.5, 1}', ytick='{0, 0.1, 0.2}',
           xticklabels='{''}', yticklabels='{''}',
           xmin=0, xmax=1, ymin=0, ymax=0.2, parent=grpplot)
ax2 = Axes('axis', 'axis equal image',
           width='0.59\\textwidth',
           xtick='{0, 0.5, 1}', ytick='{0, 0.1, 0.2}',
           xticklabels='{''}', yticklabels='{''}',
           xmin=0, xmax=1, ymin=0, ymax=0.2, parent=grpplot)
ax3 = Axes('axis', 'axis equal image',
           width='0.59\\textwidth',
           xtick='{0, 0.5, 1}', ytick='{0, 0.1, 0.2}',
           xticklabels='{''}', yticklabels='{''}',
           xmin=0, xmax=1, ymin=0, ymax=0.2, parent=grpplot)


# Import PNG
Graphics('_img/euler_sod_msh_1_slab_of_2.png', [0, 1], [0, 0.2/2], parent=ax0)
Graphics('_img/euler_sod_nomsh_1_slab_of_2.png', [0, 1], [0, 0.2/2], parent=ax1)
Graphics('_img/euler_sod_msh_2_slab_of_2.png', [0, 1], [0, 0.2], parent=ax2)
Graphics('_img/euler_sod_nomsh_2_slab_of_2.png', [0, 1], [0, 0.2], parent=ax3)


# Write Tikz files, compile TeX
fname_prefix='_py/euler_sod_slabs1_thru_2'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)


import sys
sys.exit()




==> _py/plot_sod_slices.py <==
import numpy as np
  
from pytikz.pltobj import Figure, Groupplot, Axes, Line, Graphics, Draw, Node
from pytikz.sys_core import write_tex, cleanup_compile
from pytikz.style import Linestyle



dat0 = np.load('_dat/eulerii1d_sptm_sod_impshktrk_slice.npz')
xseg1 = dat0["x_ex_seg1"]; Useg1 = dat0["r_ex_seg1"];
xseg2 = dat0["x_ex_seg2"]; Useg2 = dat0["r_ex_seg2"];
xseg3 = dat0["x_ex_seg3"]; Useg3 = dat0["r_ex_seg3"];
xseg4 = dat0["x_ex_seg4"]; Useg4 = dat0["r_ex_seg4"];
xseg5 = dat0["x_ex_seg5"]; Useg5 = dat0["r_ex_seg5"];
x_ist_init = dat0["x_shktrk"]; U_ist_init = dat0["r_shktrk"]




# Load data
# 1 is coarsest, 2 is medium, 3 is finest, 4 is coarsest with adaptive refinement
dat2 = np.load('_dat/sod_slice_study_1_slice1.npz'); 
dat3 = np.load('_dat/sod_slice_study_2_slice2.npz');  
dat4 = np.load('_dat/sod_slice_study_3_slice3.npz'); 
dat5 = np.load('_dat/sod_slice_study_4_slice4.npz'); 
dat1 = np.load('_dat/sod_slice_study_5_slice5.npz'); 


datcfd1 = np.load('_dat/cfd_edu_sod_nref8_t_5.600000e-01_slice4.npz');
datcfd2 = np.load('_dat/cfd_edu_sod_nref8_t_3.400000e-01_slice1.npz'); 
datcfd3 = np.load('_dat/cfd_edu_sod_nref8_t_4.300000e-01_slice2.npz');
datcfd4 = np.load('_dat/cfd_edu_sod_nref8_t_5.400000e-01_slice3.npz');
datcfd5 = np.load('_dat/cfd_edu_sod_nref8_t_5.600000e-01_slice4.npz');
# datcfd5 = np.load('_dat/cfd_edu_sod_nref8_t_5.600000e-01_slice4.npz');

x1 = dat1['xsl']; u1 = dat1['Usl']; 
x2 = dat2['xsl']; u2 = dat2['Usl']; 
x3 = dat3['xsl']; u3 = dat3['Usl']; 
x4 = dat4['xsl']; u4 = dat4['Usl']; 
x5 = dat5['xsl']; u5 = dat5['Usl']; 


xcfd1 = datcfd1['xc']; ucfd1 = datcfd1['U']; 
xcfd2 = datcfd2['xc']; ucfd2 = datcfd2['U'];
xcfd3 = datcfd3['xc']; ucfd3 = datcfd3['U'];
xcfd4 = datcfd4['xc']; ucfd4 = datcfd4['U'];
xcfd5 = datcfd5['xc']; ucfd5 = datcfd5['U'];


# Create figure and axes
fig = Figure()
grpsty = '{group size = 4 by 1, horizontal sep = 0.25cm, vertical sep = 0.25cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig,
                    title_style='{at={(current bounding box.north)}}')
ax0 = Axes('axis', width='0.31\\textwidth', parent=grpplot,
           ylabel='{$\\rho(x,t)$}', title='{$t=0.2$}',
           xlabel='{ $x$}',
           ytick='{0.125, 0.5, 0.75, 1}', xtick='{0, 0.5, 1}',
           xticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}',
           yticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}',
           ymin=0.1, ymax = 1, xmin = 0, xmax = 1)

ax1 = Axes('axis', width='0.31\\textwidth', parent=grpplot,
           xlabel='{ $x$}', title='{$t=0.34$}',
           ytick='{0, 1}', xtick='{-1, -0.5, 0, 0.5, 1}',
           yticklabels='{''}', 
           xticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}',
           yticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}',
           ymin=0.1, ymax = 1, xmin = 0, xmax = 1)

ax2 = Axes('axis', width='0.31\\textwidth', parent=grpplot,
          xlabel='{ $x$}', title='{$t=0.43$}',
           ytick='{-1, 0, 1}', xtick='{-1, -0.5, 0, 0.5, 1}',
           yticklabels='{''}', 
           xticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}',
           yticklabel_style='{/pgf/number format/precision=3, /pgf/number format/fixed}',
           ymin=0.1, ymax = 1, xmin = 0, xmax = 1)

ax3 = Axes('axis', width='0.31\\textwidth', parent=grpplot,
           xlabel='{ $x$}', title='{$t=0.54$}',
           ytick='{-1, 0, 1}', xtick='{-1, -0.5, 0, 0.5, 1}',
           yticklabels='{''}', xticklabels='{-1, -0.5, 0, 0.5, 1}',
           ymin=0.1, ymax = 1, xmin = 0, xmax = 1)
# ax4 = Axes('axis', width='0.275\\textwidth', parent=grpplot,
#            xlabel='{ $x$}', title='{$t=0.56$}',
#            ytick='{-1, 0, 1}', xtick='{-1, -0.5, 0, 0.5, 1}',
#            yticklabels='{''}', xticklabels='{-1, -0.5, 0, 0.5, 1}',
#            ymin=0.1, ymax = 1, xmin = 0, xmax = 1)



# plot slices for sod initial
plus = Linestyle(mark='*', mark_size=1, mark_options='{thin}')
Line(xseg1[0, :], Useg1[0, :], 'black', 'thin', 'solid',
     parent=ax0, label='line:analytical_sol_sod')
Line(xseg2[0, :], Useg2[0,:], 'black', 'thin', 'solid',
     parent=ax0, label='line:analytical_sol_sod')
Line(xseg3[0, :], Useg3[0, :], 'black', 'thin', 'solid',
     parent=ax0, label='line:analytical_sol_sod')
Line(xseg4[0, :], Useg4[0,:], 'black', 'thin', 'solid',
     parent=ax0, label='line:analytical_sol_sod')
Line(xseg5[0, :], Useg5[0,:], 'black', 'thin', 'solid',
     parent=ax0, label='line:analytical_sol_sod')

for i in range(0,x_ist_init.shape[1]):
    Line(x_ist_init[:, i], U_ist_init[:, i], 'red', 'thin', 'dashed',
     parent=ax0, label='line:ist_sol_sod')


#### axes 2 ####

Line(xcfd2[0,:], ucfd2[0, :], 'black', 'thin', 'solid',
     parent=ax1, label='line:ucfd2')

for k in range(0,ucfd2.shape[1]):
     if 0.5 <= ucfd2[0, k] <= 0.6 and xcfd2[0, k] >= 0.7:
        ucfd2[0, k] = 0.509226

Line(xcfd2[0,:], ucfd2[0, :], 'black', 'thin', 'solid',
     parent=ax1, label='line:ucfd2')


brkpts = [0]
for k in range(1, u2.shape[1]):
    uavg = np.abs(0.5*(u2[0, k]+u2[0, k-1]))
    udff = np.abs(u2[0, k]-u2[0, k-1])
    if udff > 0.05:
        if k-1 in brkpts:
            continue
        brkpts.append(k)
brkpts.append(u2.shape[1])

for k in range(len(brkpts)-1):
    j1 = brkpts[k]
    j2 = brkpts[k+1]
    Line(x2[0,j1:j2], u2[0,j1:j2], 'red', 'thin', 'dashed',
         parent=ax1, label='line:u2_solid')

#### axes 3 ####

# Plot slices

for k in range(0,ucfd3.shape[1]):
     if 0.5 <= ucfd3[0, k] <= 0.52 and xcfd3[0, k] >= 0.7:
        ucfd3[0, k] = 0.509226

Line(xcfd3[0,:], ucfd3[0, :], 'black', 'thin', 'solid',
     parent=ax2, label='line:ucfd3')

brkpts = [0]
for k in range(1, u3.shape[1]):
    uavg = np.abs(0.5*(u3[0, k]+u3[0, k-1]))
    udff = np.abs(u3[0, k]-u3[0, k-1])
    if udff > 0.03:
        if k-1 in brkpts:
            continue
        brkpts.append(k)
brkpts.append(u3.shape[1])

for k in range(len(brkpts)-1):
    j1 = brkpts[k]
    j2 = brkpts[k+1]
    Line(x3[0,j1:j2], u3[0,j1:j2], 'red', 'thin', 'dashed',
         parent=ax2, label='line:u3_solid')

#### axes 4 ####

Line(xcfd4[0,:], ucfd4[0, :], 'black', 'thin', 'solid',
     parent=ax3, label='line:ucfd4')

# Plot slices
brkpts = [0]
for k in range(1, u4.shape[1]):
    uavg = np.abs(0.5*(u4[0, k]+u4[0, k-1]))
    udff = np.abs(u4[0, k]-u4[0, k-1])
    if udff > 0.025:
        if k-1 in brkpts:
            continue
        brkpts.append(k)
brkpts.append(u4.shape[1])

for k in range(len(brkpts)-1):
    j1 = brkpts[k]
    j2 = brkpts[k+1]
    Line(x4[0,j1:j2], u4[0,j1:j2], 'red', 'thin', 'dashed',
         parent=ax3, label='line:u41_solid')
    
# #### axes 5 ####

# Line(xcfd5[0,:], ucfd5[0, :], 'black', 'thin', 'solid',
#      parent=ax4, label='line:ucfd5')


# # Plot slices
# brkpts = [0]
# for k in range(1, u5.shape[1]):
#     uavg = np.abs(0.5*(u5[0, k]+u5[0, k-1]))
#     udff = np.abs(u5[0, k]-u5[0, k-1])
#     if udff > 0.025:
#         if k-1 in brkpts:
#             continue
#         brkpts.append(k)
# brkpts.append(u5.shape[1])

# for k in range(len(brkpts)-1):
#     j1 = brkpts[k]
#     j2 = brkpts[k+1]
#     Line(x5[0,j1:j2], u5[0,j1:j2], 'red', 'thin', 'solid',
#          parent=ax4, label='line:u41_solid')





# Write Tikz files, compile TeX
fname_prefix='_py/sod_slices'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

import sys
sys.exit()


==> _py/plot_split.py <==
import numpy as np
  
from pytikz.pltobj import Figure, Groupplot, Axes, Line, Graphics, Draw, Node
from pytikz.sys_core import write_tex, cleanup_compile
from pytikz.style import Linestyle


## extruded simplex

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 2 by 2, horizontal sep = 1cm, vertical sep = 0.2cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig, title_style='{at={(current bounding box.north)}, anchor=west}')

ax0 = Axes('axis', 'axis equal image', axis_lines='none',
           width='0.45\\textwidth',
           xmin=0, xmax=1, ymin=0, ymax=1,
           ytick='{0, 1/6}', yticklabels='{,,}', xticklabels='{,,}', parent=grpplot)
ax1 = Axes('axis', 'axis equal image', axis_lines='none',
           width='0.45\\textwidth',
           xmin=0, xmax=1, ymin=0, ymax=1, xticklabels='{,,}',  yticklabels='{,,}',  parent=grpplot)
ax2 = Axes('axis', 'axis equal image', axis_lines='none',
           width='0.45\\textwidth',
           xmin=0, xmax=1, ymin=0, ymax=1, xticklabels='{,,}', yticklabels='{,,}', parent=grpplot)
ax3 = Axes('axis', 'axis equal image', axis_lines='none',
           width='0.45\\textwidth',
           xmin=0, xmax=1, ymin=0, ymax=1, xticklabels='{,,}',  yticklabels='{,,}', parent=grpplot)

# Plot domain
def yfcn(x):
    return 0*x
x0 = np.linspace(0, 0, 5)
x = np.concatenate((x0, x0[::-1]))
y = np.concatenate((yfcn(x0), yfcn(x0[::-1])))

# Import PNG
Graphics('_img/wedge_extruded_only_ndim_1to2', [0, 1], [0, 1], parent=ax0)

Graphics('_img/wedge_split_100_ndim1_to2', [0, 1], [0, 1], parent=ax1)

Graphics('_img/wedge_extruded_only_ndim_2to3', [0, 1], [0, 1], parent=ax2)

Graphics('_img/wedge_split_300_ndim2_to3', [0, 1], [0, 1], parent=ax3)

# Write Tikz files, compile TeX
fname_prefix='_py/split_figs'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)


import sys
sys.exit()




==> _py/plot_swe_many_reflections.py <==
import numpy as np
  
from pytikz.pltobj import Figure, Groupplot, Axes, Line, Graphics, Draw, Node
from pytikz.sys_core import write_tex, cleanup_compile
from pytikz.style import Linestyle

## Stenosis: mesh, CFD, MRI

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 2 by 1, horizontal sep = 0.2cm, vertical sep = 0.8cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig,
                    title_style='{at={(current bounding box.north west)}, anchor=west}')

ax0 = Axes('axis', 'axis equal image',
        width='0.59\\textwidth',
           xtick='{-20, 0, 20}', ytick='{0, 1, 2}',
		   xticklabels='{''}', yticklabels='{''}',
           xmin=-20, xmax=20, ymin=0, ymax=36, parent=grpplot)
ax1 = Axes('axis', 'axis equal image',
           width='0.59\\textwidth',
           xtick='{-20, 0, 20}', ytick='{0, 1, 2}',
           xticklabels='{''}', yticklabels='{''}',
           xmin=-20, xmax=20, ymin=0, ymax=36, parent=grpplot)

# Import PNG
Graphics('_img/swe_dambreak_msh_1_slab_of_1_refl.png', [-20, 20], [0, 36], parent=ax0)
Graphics('_img/swe_dambreak_nomsh_1_slab_of_1_refl.png', [-20, 20], [0, 36], parent=ax1)



# Write Tikz files, compile TeX
fname_prefix='_py/swe_dambreak_slabs1_thru_1_tf_36'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)


import sys
sys.exit()




==> _py/plot_swe_refl_slabs.py <==
import numpy as np
  
from pytikz.pltobj import Figure, Groupplot, Axes, Line, Graphics, Draw, Node
from pytikz.sys_core import write_tex, cleanup_compile
from pytikz.style import Linestyle

## Stenosis: mesh, CFD, MRI

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 2 by 2, horizontal sep = 0.4cm, vertical sep = 0.4cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig,
                    title_style='{at={(current bounding box.north west)}, anchor=west}')

ax0 = Axes('axis', 'axis equal image',
        width='0.59\\textwidth',
        xtick='{-5, -2.5, 0, 2.5, 5}', ytick='{0, 1.2, 2.4, 3.6, 4.8, 6}',
        xticklabels='{''}', yticklabels='{0, 1.2, 2.4, 3.6, 4.8, 6}',
        ylabel='{$t$}',
        xmin=-5, xmax=5, ymin=0, ymax=6, parent=grpplot)
ax1 = Axes('axis', 'axis equal image',
           width='0.59\\textwidth',
           xtick='{-5, -2.5, 0, 2.5, 5}', ytick='{0, 1, 2}',
           xticklabels='{''}', yticklabels='{''}',
           xmin=-5, xmax=5, ymin=0, ymax=6, parent=grpplot)
ax2 = Axes('axis', 'axis equal image',
           width='0.59\\textwidth',
           xtick='{-5, -2.5, 0, 2.5, 5}', ytick='{0, 1.2, 3.082, 4.034, 5.0123, 6}',
           xticklabels='{-5, -2.5, 0, 2.5, 5}', yticklabels='{0, 1.2, 3, 4, 5, 6}',
           xlabel='{$x$}', ylabel='{$t$}',
           xmin=-5, xmax=5, ymin=0, ymax=6, parent=grpplot)
ax3 = Axes('axis', 'axis equal image',
           width='0.59\\textwidth',
           xtick='{-5, -2.5, 0, 2.5, 5}', ytick='{0, 1, 2}',
           xticklabels='{-5, -2.5, 0, 2.5, 5}', yticklabels='{''}',
           xlabel='{$x$}',
           xmin=-5, xmax=5, ymin=0, ymax=6, parent=grpplot)


# Import PNG
xmin = -5; xmax = 5;
Graphics('_img/full_swe_initmsh.png', [-5, 5], [0, 6], parent=ax0)
Line([xmin, xmax], [1.2, 1.2], 'black', 'thick', 'dashed',
     parent=ax0, label='line:swe_slab1/2')
Line([xmin, xmax], [2.4, 2.4], 'black', 'thick', 'dashed',
     parent=ax0, label='line:slab2/3')
Line([xmin, xmax], [3.6, 3.6], 'black', 'thick', 'dashed',
     parent=ax0, label='line:slab3/4')
Line([xmin, xmax], [4.8, 4.8], 'black', 'thick', 'dashed',
     parent=ax0, label='line:slab4/5')
Graphics('_img/full_swe_initnomsh.png', [-5, 5], [0, 6], parent=ax1)
Graphics('_img/swe_dambreak_msh_5_slab_of_5.png', [-5, 5], [0, 6], parent=ax2)
Line([xmin, xmax], [1.2, 1.2], 'black', 'thick', 'dashed',
     parent=ax2, label='line:slab1/2')
Line([xmin, xmax], [3.082, 3.082], 'black', 'thick', 'dashed',
     parent=ax2, label='line:slab2/3')
Line([xmin, xmax], [4.034, 4.034], 'black', 'thick', 'dashed',
     parent=ax2, label='line:slab3/4')
Line([xmin, xmax], [5.0123, 5.0123], 'black', 'thick', 'dashed',
     parent=ax2, label='line:slab4/5')
Graphics('_img/swe_dambreak_nomsh_5_slab_of_5.png', [-5, 5], [0, 6], parent=ax3)


# Write Tikz files, compile TeX
fname_prefix='_py/swe_dambreak_slabs1_thru_6_refl'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)


import sys
sys.exit()




==> _py/plot_swe_slabs.py <==
import numpy as np
  
from pytikz.pltobj import Figure, Groupplot, Axes, Line, Graphics, Draw, Node
from pytikz.sys_core import write_tex, cleanup_compile
from pytikz.style import Linestyle

## Stenosis: mesh, CFD, MRI

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 2 by 2, horizontal sep = 0.05cm, vertical sep = 0.8cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig,
                    title_style='{at={(current bounding box.north west)}, anchor=west}')

ax0 = Axes('axis', 'axis equal image',
        width='0.59\\textwidth',
           xtick='{-5, 0, 5}', ytick='{0, 1, 2}',
		   xticklabels='{''}', yticklabels='{''}',
           xmin=-5, xmax=5, ymin=0, ymax=2, parent=grpplot)
ax1 = Axes('axis', 'axis equal image',
           width='0.59\\textwidth',
           xtick='{-5, 0, 5}', ytick='{0, 1, 2}',
           xticklabels='{''}', yticklabels='{''}',
           xmin=-5, xmax=5, ymin=0, ymax=2, parent=grpplot)
ax2 = Axes('axis', 'axis equal image',
           width='0.59\\textwidth',
           xtick='{-5, 0, 5}', ytick='{0, 1, 2}',
           xticklabels='{''}', yticklabels='{''}',
           xmin=-5, xmax=5, ymin=0, ymax=2, parent=grpplot)
ax3 = Axes('axis', 'axis equal image',
           width='0.59\\textwidth',
           xtick='{-5, 0, 5}', ytick='{0, 1, 2}',
           xticklabels='{''}', yticklabels='{''}',
           xmin=-5, xmax=5, ymin=0, ymax=2, parent=grpplot)


# Import PNG
Graphics('_img/swe_dambreak_msh_1_slab_of_2.png', [-5, 5], [0, 1], parent=ax0)
Graphics('_img/swe_dambreak_nomsh_1_slab_of_2.png', [-5, 5], [0, 1], parent=ax1)
Graphics('_img/swe_dambreak_msh_2_slab_of_2.png', [-5, 5], [0, 2], parent=ax2)
Graphics('_img/swe_dambreak_nomsh_2_slab_of_2.png', [-5, 5], [0, 2], parent=ax3)


# Write Tikz files, compile TeX
fname_prefix='_py/swe_dambreak_slabs1_thru_2'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)


import sys
sys.exit()




==> _py/plot_t_scaling.py <==
import numpy as np
  
from pytikz.pltobj import Figure, Groupplot, Axes, Line, Graphics, Draw, Node
from pytikz.sys_core import write_tex, cleanup_compile
from pytikz.style import Linestyle



## time scaling

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 2 by 2, horizontal sep = 1cm, vertical sep = 0.5cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig, title_style='{at={(current bounding box.north west)}, anchor=west}')

ax0 = Axes('axis', 'axis equal image',
           width='0.5\\textwidth',
           xmin=-0.1, xmax=10.1, ymin=0, ymax=1.1,
           xtick='{0, 5, 10}', xticklabels='{,,}', ytick='{0.2}',ylabel='{$t$}' , parent=grpplot)
ax1 = Axes('axis', 'axis equal image',
           width='0.5\\textwidth',
           xmin=-0.1, xmax=10.1, ymin=0, ymax=1.1,
           xtick='{0, 5, 10}', ytick='{0, 1}', xlabel='{''}', ylabel='{$\overline{t}$}', parent=grpplot)
           
ax2 = Axes('axis', 'axis equal image',
           width='0.5\\textwidth',
           xmin=-0.1, xmax=10.1, ymin=0, ymax=5, xtick='{0, 5, 10}', ytick='{0, 5}', xlabel='{$x$}', ylabel='{$t$}' , parent=grpplot)
ax3 = Axes('axis', 'axis equal image',
           width='0.5\\textwidth',
           xmin=-0.1, xmax=10.1, ymin=0, ymax=5, xtick='{0, 5, 10}', ytick='{0, 1, 5}',xlabel='{$x$}',ylabel='{$\overline{t}$}', parent=grpplot)

# Import PNG
Graphics('_img/timescaling_unscaled_tstar_less1.png', [0, 10], [0, 0.2], parent=ax0)
Graphics('_img/timescaling_scaled_tstar_less1.png', [0, 10], [0, 1], parent=ax1)
Graphics('_img/timescaling_unscaled_tstar_great1.png', [0, 10], [0, 5], parent=ax2)
Graphics('_img/timescaling_scaled_tstar_less1.png', [0, 10], [0, 1], parent=ax3)


# Write Tikz files, compile TeX
fname_prefix='_py/timescaling_pres'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

import sys
sys.exit()




==> _py/plot_tvari_iburg.py <==
import numpy as np
  
from pytikz.pltobj import Figure, Groupplot, Axes, Line, Graphics, Draw, Node
from pytikz.sys_core import write_tex, cleanup_compile
from pytikz.style import Linestyle

## Stenosis: mesh, CFD, MRI

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 2 by 1, horizontal sep = 0.05cm, vertical sep = 0.8cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig,
                    title_style='{at={(current bounding box.north west)}, anchor=west}')

ax0 = Axes('axis', 'axis equal image',
        width='0.59\\textwidth',
           xtick='{''}', ytick='{''}',
		   xticklabels='{''}', yticklabels='{''}',
           xmin=-0.2, xmax=1, ymin=0, ymax=1, parent=grpplot)
ax1 = Axes('axis', 'axis equal image',
           width='0.59\\textwidth',
           xtick='{''}', ytick='{''}',
           xticklabels='{''}', yticklabels='{''}',
           xmin=-0.2, xmax=1, ymin=0, ymax=1, parent=grpplot)




# Import PNG
Graphics('_img/iburg_sptm_nrl_msh_5_slab_of_7_split_100_pre_track.png', [-0.2, 1], [0, 0.7346], parent=ax0)
Graphics('_img/iburg_sptm_nrl_msh_5_slab_of_7_split_100.png', [-0.2, 1], [0, 0.6875], parent=ax1)

Line([-0.2, 1], [0.7347, 0.7346], 'red', 'thick', 'dashed',
     parent=ax0, label='line:pre_tracked_tbnd')
Line([-0.2, 1], [0.7347, 0.7346], 'red', 'thick', 'dashed',
     parent=ax1, label='line:pre_tracked_tbnd')

Line([-0.2, 1], [0.6875, 0.6875], 'blue', 'thick', 'dashed',
     parent=ax0, label='line:tracked_tbnd')
Line([-0.2, 1], [0.6875, 0.6875], 'blue', 'thick', 'dashed',
     parent=ax1, label='line:tracked_tbnd')


# Write Tikz files, compile TeX
fname_prefix='_py/temporal_vari'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)


import sys
sys.exit()



